Spin Polarization of $\Lambda$ hyperons from Dissipative Spin Hydrodynamics

We present a framework for spin dynamics in the quark-gluon plasma created in relativistic heavy-ion collisions. Under the approximation of small polarization, macroscopic spin degrees of freedom decouple from the background, and their evolution equations and transport coefficients have been computed using quantum kinetic theory of massive particles with nonlocal collisions. Employing this theory, we numerically solve dissipative relativistic spin hydrodynamics. We explore three interaction scenarios between constituent particles and apply this framework to compute both global and local spin polarization of $\Lambda$ hyperons in Au+Au collisions at $\sqrt{s_{NN}} = 200$ GeV. Our results show that the initially vanishing spin potential relaxes toward thermal vorticity, driving global polarization. Furthermore, we demonstrate that the sign of longitudinal polarization is sensitive to the interaction type, emphasizing the need for a consistent treatment of dissipative effects in spin hydrodynamics to describe experimental data.

==> anc/Fig10_Py.dat <==
# pT(GeV)     -Py(m=100MeV)(%)     -Py(m=300MeV)(%)     -Py(m=100MeV)(%)
0.0     0.2457562457446097     0.2617620822844723     0.27025611259613863
0.2     0.2539626478315084     0.27273592344402764     0.28060812778240335
0.4     0.2731634424304209     0.29728136641917213     0.30367258687999654
0.6     0.29392484011310865     0.3208391371579174     0.3255613630335619
0.8     0.3108850700045124     0.3352221901148349     0.33847415837765965
1.0     0.3228623172623692     0.33880461503441306     0.34087605045205327
1.2     0.3303495873075514     0.3326096936592555     0.3337605912781167
1.4     0.33406817806723565     0.31801841510337286     0.3184607402991661
1.6     0.3345360071193832     0.29605699113107564     0.29596984928740006
1.8     0.3320311266243989     0.2673277351847483     0.26687497506615243
2.0     0.32665659500752536     0.23210739119276685     0.23145102095350553
2.2     0.31840380608571106     0.19045274186061195     0.18976317765653125
2.4     0.3072013019116904     0.1422872746823073     0.1417464131557368
2.6     0.29294214624733633     0.08745291613827019     0.08725873323166794
2.8     0.2755026722044171     0.02574981995178431     0.02611426552782144
3.0     0.254754665200994     -0.043041691041797524     -0.04189184763599146
3.2     0.23057137471837122     -0.11914693773557967     -0.11697085216693097
3.4     0.20282963719670624     -0.20278685769213456     -0.19933186042759063
3.6     0.1714137070686074     -0.2941714283218232     -0.289174584504186
3.8     0.13621541172302415     -0.39350011686202313     -0.3866906403966135
4.0     0.09713466247187577     -0.5009557678314278     -0.49205503488903446


==> anc/Fig10_Pz.dat <==
# phi     Pz(m=100MeV)(%)     Pz(m=300MeV)(%)     Pz(m=500MeV)(%)
0.0     -2.50430445877975e-14     -2.3872571100666494e-14     -1.4276973438285465e-15
0.20944     -0.06100354708234747     0.11526388844599059     0.09586182975928609
0.418879     -0.1112061346235572     0.20784016843865682     0.17317276499100964
0.628319     -0.14202104851279462     0.25845897916245236     0.21661637009210266
0.837758     -0.1476110128673106     0.2587290033295037     0.21965654945600394
1.0472     -0.12638042633871488     0.21480603956572408     0.18614683652606123
1.25664     -0.08350835159737618     0.14050093768049707     0.12457808165919847
1.46608     -0.02889797953935398     0.048790232505430416     0.04393109825478952
1.67552     0.028897979539354076     -0.04879023250543032     -0.04393109825478939
1.88496     0.08350835159737628     -0.140500937680497     -0.12457808165919838
2.0944     0.12638042633871494     -0.21480603956572394     -0.18614683652606115
2.30383     0.14761101286731068     -0.25872900332950366     -0.21965654945600388
2.51327     0.14202104851279468     -0.2584589791624523     -0.21661637009210258
2.72271     0.11120613462355725     -0.20784016843865682     -0.1731727649910096
2.93215     0.06100354708234748     -0.11526388844599059     -0.09586182975928607
3.14159     6.18189156091072e-14     1.1772763152669418e-13     4.2280481716106247e-16
3.35103     -0.06100354708234748     0.11526388844599059     0.09586182975928607
3.56047     -0.11120613462355725     0.20784016843865682     0.1731727649910096
3.76991     -0.14202104851279468     0.2584589791624523     0.21661637009210258
3.97935     -0.14761101286731068     0.25872900332950366     0.21965654945600388
4.18879     -0.12638042633871494     0.21480603956572394     0.18614683652606115
4.39823     -0.08350835159737628     0.140500937680497     0.12457808165919838
4.60767     -0.028897979539354076     0.04879023250543032     0.04393109825478939
4.81711     0.02889797953935398     -0.048790232505430416     -0.04393109825478952
5.02655     0.08350835159737618     -0.14050093768049707     -0.12457808165919847
5.23599     0.12638042633871488     -0.21480603956572408     -0.18614683652606123
5.44543     0.1476110128673106     -0.2587290033295037     -0.21965654945600394
5.65487     0.14202104851279462     -0.25845897916245236     -0.21661637009210266
5.86431     0.1112061346235572     -0.20784016843865682     -0.17317276499100964
6.07375     0.06100354708234747     -0.11526388844599059     -0.09586182975928609
6.28319     -2.560667289644278e-14     -2.310810716587029e-14     -8.198856888260193e-16


==> anc/Fig11.dat <==
# t(fm)     d*Shear/T     tSP 
1.0     0.0436271763629544     0.0
1.0499999999999998     0.0436271763629544     0.015282606554473128
1.0999999999999996     0.040830157242384     0.02356636918750809
1.1499999999999995     0.0381673609426086     0.02779852598623599
1.1999999999999993     0.03569263335012113     0.029646288286000903
1.2499999999999991     0.03336274237475295     0.03006307634904342
1.299999999999999     0.031191794407787327     0.02965081469552033
1.3499999999999988     0.029176605394906036     0.02876124652583053
1.3999999999999986     0.0272995850523864     0.027594837695380313
1.4499999999999984     0.025544689296378174     0.02627625929648941
1.4999999999999982     0.0239095882964072     0.024895091364910017
1.549999999999998     0.022394190747656105     0.02351316773822772
1.5999999999999979     0.020985988600144247     0.022159019958042023
1.6499999999999977     0.01967060751956032     0.020845756159086303
1.6999999999999975     0.018452199343056665     0.019596524885755775
1.7499999999999973     0.017323178806712698     0.018417048350937885
1.7999999999999972     0.016277332003478043     0.017309581423163134
1.849999999999997     0.015293574845152778     0.016257853045022534
1.8999999999999968     0.014378000869738006     0.015272807169720138
1.9499999999999966     0.013529269531431494     0.014355818738101937
1.9999999999999964     0.012734565176502831     0.01349496627278314
2.0499999999999963     0.011992617068466126     0.012689264744989978
2.099999999999996     0.011302680344091582     0.011939895721357632
2.149999999999996     0.010660306897045922     0.0112416658098654
2.1999999999999957     0.01005662163066453     0.010585605260427186
2.2499999999999956     0.009496004534029654     0.009976398169352642
2.2999999999999954     0.008965732797892426     0.009400918647147248
2.349999999999995     0.00846796219447726     0.008861105538727742
2.399999999999995     0.008003415413702513     0.00835767144317521
2.449999999999995     0.0075675674938469484     0.007885953602459587
2.4999999999999947     0.00715767343036788     0.007443382221816273
2.5499999999999945     0.006772032104793531     0.007027761990588421
2.5999999999999943     0.006410850499656114     0.006639264477390287
2.649999999999994     0.00607260104818704     0.006276177020052869
2.699999999999994     0.005753819012513092     0.005935078744292543
2.749999999999994     0.005452698354495569     0.005613301655856744
2.7999999999999936     0.005172406023976514     0.005314601888608331
2.8499999999999934     0.00490727509505252     0.005032386844395362
2.8999999999999932     0.004653024674568879     0.00476216081300816
2.949999999999993     0.004415373938969192     0.004510614295344846
2.999999999999993     0.0041908528553807394     0.0042735716186362415
3.0499999999999927     0.003975931725971951     0.0040471483323849
3.0999999999999925     0.003780542221461566     0.003841904331182132
3.1499999999999924     0.003596121962556935     0.0036485351181504305
3.199999999999992     0.0034245729288365874     0.003469006442523592
3.249999999999992     0.0032600018460151024     0.003297146196729495
3.299999999999992     0.0031006271372275244     0.003131377426952605
3.3499999999999917     0.0029524166033257863     0.0029771805662451288
3.3999999999999915     0.0028111110919842304     0.002830561838064717
3.4499999999999913     0.0026735537062778808     0.0026882373271982407
3.499999999999991     0.002541801400280697     0.0025524588337458858
3.549999999999991     0.002421417986423275     0.002428463120134723
3.5999999999999908     0.0023070326866357588     0.002310839453169941
3.6499999999999906     0.0021887374484506976     0.00218970035297948
3.6999999999999904     0.0020823518027539957     0.002080424714072942
3.7499999999999902     0.001977914600316268     0.0019737783099743975
3.79999999999999     0.0018777947406233048     0.0018718838496520136
3.84999999999999     0.0017799445543003015     0.0017723502530774908
3.8999999999999897     0.0016835659097760454     0.0016744275318593077
3.9499999999999895     0.0015937328338099116     0.0015831191906053904
3.9999999999999893     0.0015081434382361422     0.001496182689396835
4.049999999999989     0.0014324136681973666     0.0014198348683183038
4.099999999999989     0.0013601973138490102     0.0013471450098654707
4.149999999999989     0.0012896510509548121     0.0012761742991817325
4.199999999999989     0.0012236949651790723     0.001209788848580017
4.2499999999999885     0.0011569083382383853     0.0011427587831276652
4.299999999999988     0.0010916430948157117     0.0010774152035820856
4.349999999999988     0.0010300382391347182     0.0010157569639625635
4.399999999999988     0.0009662138845944199     0.0009519889123490195
4.449999999999988     0.0009077178759058377     0.0008936005303209621
4.499999999999988     0.0008527665645133084     0.0008388709293491499
4.549999999999987     0.0008053614235188365     0.0007916389551456957
4.599999999999987     0.0007601164459730615     0.0007465628032585207
4.649999999999987     0.0007177182663762425     0.0007045263216710256
4.699999999999987     0.0006730890514600915     0.0006602928652467605
4.749999999999987     0.0006295979492131478     0.0006172963307802977
4.7999999999999865     0.0005854562626841141     0.0005736553394661249
4.849999999999986     0.0005446598222116673     0.0005333872668652771
4.899999999999986     0.0005139812324900089     0.0005030349813243441
4.949999999999986     0.00048273230990798587     0.00047214103198626095
4.999999999999986     0.0004536669878022215     0.0004434140585109353
5.049999999999986     0.000422301495986052     0.0004124540622822743
5.099999999999985     0.00039296201729490255     0.00038350358157729814
5.149999999999985     0.0003626579621297133     0.0003536641655985287
5.199999999999985     0.00033775444376653015     0.00032911321346053307
5.249999999999985     0.0003161456724780848     0.00030780988260650826
5.299999999999985     0.00029463185616706547     0.00028664880504039526
5.3499999999999845     0.000273351817875186     0.0002657188018593927
5.399999999999984     0.0002509748276591609     0.0002437977767993033
5.449999999999984     0.00022868993035055874     0.00022199033133175815
5.499999999999984     0.00021129429038606578     0.0002048907409847506
5.549999999999984     0.0001945019279947964     0.00018842857278992615
5.599999999999984     0.00017845111200247293     0.00017272673457946082
5.6499999999999835     0.00016024802228868778     0.00015495699844509243
5.699999999999983     0.00014465885820720805     0.0001397110076969885
5.749999999999983     0.00013185316637420315     0.00012716785644632968
5.799999999999983     0.00011830539406161412     0.00011396087063940534
5.849999999999983     0.00010444445297873688     0.00010052140319840765
5.899999999999983     9.433869375250919e-05     9.063560863841444e-05
5.949999999999982     8.402652987138613e-05     8.058886514054835e-05
5.999999999999982     7.283169223784576e-05     6.976736807423808e-05
6.049999999999982     6.551028611436651e-05     6.259438714735365e-05
6.099999999999982     5.7166569248325616e-05     5.449726364416566e-05
6.149999999999982     4.910600041971706e-05     4.670036872759081e-05
6.1999999999999815     4.316467442883349e-05     4.089273246899001e-05
6.249999999999981     3.597178419031419e-05     3.396576440092304e-05
6.299999999999981     3.1039769143234934e-05     2.9126665796093542e-05
6.349999999999981     2.503294786544076e-05     2.334371445988073e-05
6.399999999999981     2.0628746515139903e-05     1.9050701395824313e-05
6.449999999999981     1.591128670135634e-05     1.4501448466014776e-05
6.4999999999999805     1.0778244703773645e-05     9.683952699431535e-06


==> anc/Fig1_t.dat <==
#  t(fm)     tSP     tS     tV
1.0     0.0     0.0     0.0
1.0499999999999998     0.015282606554473128     0.014235632932337072     0.010182145933623982
1.0999999999999996     0.02356636918750809     0.021147115015968488     0.017395435626018838
1.1499999999999995     0.02779852598623599     0.02410520050671295     0.022412575850806013
1.1999999999999993     0.029646288286000903     0.024953371418860764     0.025792060212281934
1.2499999999999991     0.03006307634904342     0.02467807948436148     0.02792253186518426
1.299999999999999     0.02965081469552033     0.023840934730272836     0.02913473005123309
1.3499999999999988     0.02876124652583053     0.022738989257999782     0.02966544782279314
1.3999999999999986     0.027594837695380313     0.02152309727504323     0.029674536090255495
1.4499999999999984     0.02627625929648941     0.020274878230793218     0.029289500014931164
1.4999999999999982     0.024895091364910017     0.019046327790210153     0.028626585287561505
1.549999999999998     0.02351316773822772     0.017868978888367762     0.027777439263951105
1.5999999999999979     0.022159019958042023     0.016751468864990546     0.026801262300815733
1.6499999999999977     0.020845756159086303     0.015693636823597108     0.02573932271804127
1.6999999999999975     0.019596524885755775     0.0147054563061234     0.02464115207214879
1.7499999999999973     0.018417048350937885     0.013785329398480844     0.023531213793552722
1.7999999999999972     0.017309581423163134     0.012930626745093082     0.02242692152507198
1.849999999999997     0.016257853045022534     0.012125898976404014     0.021323754196116814
1.8999999999999968     0.015272807169720138     0.01137701054583337     0.020246860717222478
1.9499999999999966     0.014355818738101937     0.010683397828332428     0.019208293980037795
1.9999999999999964     0.01349496627278314     0.010034987128708987     0.018201074845444063
2.0499999999999963     0.012689264744989978     0.009430259360037004     0.017231940299573957
2.099999999999996     0.011939895721357632     0.0088690462681262     0.016307948607321678
2.149999999999996     0.0112416658098654     0.00834716840235266     0.015427462521838325
2.1999999999999957     0.010585605260427186     0.007857673611684456     0.0145840440389808
2.2499999999999956     0.009976398169352642     0.007403820702352005     0.013786757877313854
2.2999999999999954     0.009400918647147248     0.0069756495894188805     0.013022948262488615
2.349999999999995     0.008861105538727742     0.006574535463466367     0.01229678742362269
2.399999999999995     0.00835767144317521     0.006200825549878031     0.011611086258440886
2.449999999999995     0.007885953602459587     0.005850938693403354     0.010961767631546354
2.4999999999999947     0.007443382221816273     0.005522777690911179     0.01034753672406644
2.5499999999999945     0.007027761990588421     0.005214679724756125     0.009766176768603651
2.5999999999999943     0.006639264477390287     0.004926713358712589     0.009218918511202994
2.649999999999994     0.006276177020052869     0.004657593411254868     0.008704344527227032
2.699999999999994     0.005935078744292543     0.004404702426594168     0.008219557531027485
2.749999999999994     0.005613301655856744     0.004166235231227674     0.007760232303242074
2.7999999999999936     0.005314601888608331     0.003944855956799433     0.0073325289450417615
2.8499999999999934     0.005032386844395362     0.003735757373207724     0.006927496298427754
2.8999999999999932     0.00476216081300816     0.0035356067042911837     0.006539362114794553
2.949999999999993     0.004510614295344846     0.0033491978764311476     0.006178037136184959
2.999999999999993     0.0042735716186362415     0.0031735003347948803     0.005837458726604445
3.0499999999999927     0.0040471483323849     0.0030057101937312693     0.00551223488941481
3.0999999999999925     0.003841904331182132     0.002853529572548284     0.005217129706325121
3.1499999999999924     0.0036485351181504305     0.002710182847978029     0.004939661167999134
3.199999999999992     0.003469006442523592     0.002577061940428292     0.004682219794240757
3.249999999999992     0.003297146196729495     0.0024496649701602324     0.004436282282777208
3.299999999999992     0.003131377426952605     0.0023267386484105874     0.004200319713320492
3.3499999999999917     0.0029771805662451288     0.002212461826928761     0.003980446883299764
3.3999999999999915     0.002830561838064717     0.0021037542504031424     0.003772152678487158
3.4499999999999913     0.0026882373271982407     0.00199823660960969     0.003570988903657308
3.499999999999991     0.0025524588337458858     0.0018975277203634258     0.003379995861484827
3.549999999999991     0.002428463120134723     0.0018055670509259114     0.003205282941696372
3.5999999999999908     0.002310839453169941     0.0017183309217718972     0.0030400199084166515
3.6499999999999906     0.00218970035297948     0.0016284305233701755     0.0028718007288618475
3.6999999999999904     0.002080424714072942     0.001547441267953064     0.002719406090590013
3.7499999999999902     0.0019737783099743975     0.0014683625993649478     0.0025716306014277497
3.79999999999999     0.0018718838496520136     0.0013927790764340301     0.002431291250563713
3.84999999999999     0.0017723502530774908     0.001318975421476381     0.0022943559994001855
3.8999999999999897     0.0016744275318593077     0.0012463694774596861     0.0021606749264798026
3.9499999999999895     0.0015831191906053904     0.0011786890243126605     0.002036019849846983
3.9999999999999893     0.001496182689396835     0.0011142337057214256     0.001917959108012059
4.049999999999989     0.0014198348683183038     0.001057499880432983     0.0018152766149002885
4.099999999999989     0.0013471450098654707     0.001003493849206615     0.0017175865067329812
4.149999999999989     0.0012761742991817325     0.0009507739581634891     0.0016229153664990689
4.199999999999989     0.001209788848580017     0.000901478209732801     0.00153439991725026
4.2499999999999885     0.0011427587831276652     0.0008516901031303617     0.001445626455410735
4.299999999999988     0.0010774152035820856     0.0008031579923440708     0.0013597682533963453
4.349999999999988     0.0010157569639625635     0.0007573784388704447     0.0012787518567837848
4.399999999999988     0.0009519889123490195     0.0007100290717725859     0.0011958114167734814
4.449999999999988     0.0008936005303209621     0.0006666912332608996     0.0011198174856837727
4.499999999999988     0.0008388709293491499     0.0006260249168032846     0.0010488597829718367
4.549999999999987     0.0007916389551456957     0.0005908964087241477     0.0009878733481841514
4.599999999999987     0.0007465628032585207     0.0005573731037983323     0.0009298729291163115
4.649999999999987     0.0007045263216710256     0.0005260861872488054     0.000876089703223055
4.699999999999987     0.0006602928652467605     0.0004931670613823496     0.0008198896842024306
4.749999999999987     0.0006172963307802977     0.0004611536736760416     0.00076547652936747
4.7999999999999865     0.0005736553394661249     0.00042865305049634385     0.0007108284709767147
4.849999999999986     0.0005333872668652771     0.00039865267741194895     0.0006606467486367691
4.899999999999986     0.0005030349813243441     0.0003760168491969937     0.0006223592405674605
4.949999999999986     0.00047214103198626095     0.00035298193983419093     0.0005834997677228347
4.999999999999986     0.0004434140585109353     0.00033156835783933864     0.0005474305203623851
5.049999999999986     0.0004124540622822743     0.00030847972791173573     0.0005088139660616317
5.099999999999985     0.00038350358157729814     0.0002869016762483141     0.00047284434126197906
5.149999999999985     0.0003536641655985287     0.0002646494845789838     0.00043591215849338015
5.199999999999985     0.00032911321346053307     0.0002463259958412673     0.0004052833008889501
5.249999999999985     0.00030780988260650826     0.00023041076078815707     0.0003786565900738041
5.299999999999985     0.00028664880504039526     0.00021459933752526812     0.00035225630715736433
5.3499999999999845     0.0002657188018593927     0.00019896840294493965     0.00032634003726077015
5.399999999999984     0.0002437977767993033     0.00018258662844180927     0.0002993852506054239
5.449999999999984     0.00022199033133175815     0.00016629811650611527     0.0002727285403546704
5.499999999999984     0.0002048907409847506     0.00015351163612877883     0.0002515457803613154
5.549999999999984     0.00018842857278992615     0.00014119466308898238     0.0002311348687549462
5.599999999999984     0.00017272673457946082     0.00012944660783715143     0.00021174595139141625
5.6499999999999835     0.00015495699844509243     0.00011615026254627459     0.00018999766251120642
5.699999999999983     0.0001397110076969885     0.00010474666393671297     0.00017136816025399958
5.749999999999983     0.00012716785644632968     9.53579963494607e-05     0.0001558300837189295
5.799999999999983     0.00011396087063940534     8.547061695515381e-05     0.00013958586782515404
5.849999999999983     0.00010052140319840765     7.540645613275955e-05     0.0001232073765878252
5.899999999999983     9.063560863841444e-05     6.799768898936482e-05     0.00011090535171750947
5.949999999999982     8.058886514054835e-05     6.046884047421717e-05     9.848925007590131e-05
5.999999999999982     6.976736807423808e-05     5.235640464233612e-05     8.52698313659811e-05
6.049999999999982     6.259438714735365e-05     4.697971134123584e-05     7.628492372631328e-05
6.099999999999982     5.449726364416566e-05     4.090744275189308e-05     6.62646227406875e-05
6.149999999999982     4.670036872759081e-05     3.505828809806893e-05     5.667877046486407e-05
6.1999999999999815     4.089273246899001e-05     3.070304510119354e-05     4.938014852983374e-05
6.249999999999981     3.396576440092304e-05     2.5506041460639558e-05     4.0856960177715253e-05
6.299999999999981     2.9126665796093542e-05     2.1876899551280526e-05     3.4717715271480344e-05
6.349999999999981     2.334371445988073e-05     1.7537094974246605e-05     2.7537787498742893e-05
6.399999999999981     1.9050701395824313e-05     1.4316141412259877e-05     2.209851655195045e-05
6.449999999999981     1.4501448466014776e-05     1.0906644571386151e-05     1.642911652131752e-05
6.4999999999999805     9.683952699431535e-06     7.291214874538663e-06     1.0628666169106532e-05


==> anc/Fig1_w.dat <==
# t(fm)     vorticity     wSP     wS     wV
1.0     0.0908769264787177     0.0     0.0     0.0
1.0499999999999998     0.0908769264787177     0.009457368133725583     0.00682164432660066     0.0034916922859195786
1.0999999999999996     0.08984592400065483     0.019255265434666394     0.014653449424086109     0.007357499733116017
1.1499999999999995     0.08915154223679465     0.027611761543083126     0.021402489133416747     0.010796630723797974
1.1999999999999993     0.08842179862884231     0.03455017588393716     0.027027774969289795     0.01374160141345926
1.2499999999999991     0.0881530422490904     0.04047471556700169     0.03197496758579378     0.016256366361372704
1.299999999999999     0.0882607486078021     0.04547465404448657     0.03625015274494164     0.018306106274774782
1.3499999999999988     0.08854055107963966     0.049800968545947545     0.040086171499279497     0.019950367037148437
1.3999999999999986     0.08875194313778967     0.05351938743192098     0.04347075894097997     0.021197340484410493
1.4499999999999984     0.08914830125271317     0.056934211463720054     0.04669642112352834     0.022197211374764634
1.4999999999999982     0.08942533707956601     0.059944634348369406     0.049624037010046106     0.02291975553809551
1.549999999999998     0.08961809617228432     0.06261484999086753     0.05229177269689721     0.023391102179970674
1.5999999999999979     0.09002761637007975     0.06528146738907105     0.05503844317915881     0.023819295755648288
1.6499999999999977     0.09010702309651006     0.06748893040824042     0.05736256263371444     0.023961919322187795
1.6999999999999975     0.09024960723076789     0.06961532147125529     0.05964711152409267     0.02405044229609749
1.7499999999999973     0.09012017427073643     0.07134297483014537     0.061541167797456144     0.023893527239260127
1.7999999999999972     0.09022298386388554     0.07315014969963078     0.06352775774291879     0.023794725735701374
1.849999999999997     0.09023510261960382     0.07477059177356375     0.06534968524907582     0.023625324825454624
1.8999999999999968     0.0900651231832668     0.0761106839464899     0.0668987782291777     0.023324226856969856
1.9499999999999966     0.08973338585981547     0.07719387133394873     0.06819469151002014     0.022890944378866976
1.9999999999999964     0.08927978305036818     0.07807721772452828     0.06929372487577212     0.02238613683070179
2.0499999999999963     0.08873244380280017     0.07878736756878307     0.07024845706085639     0.021814982711438658
2.099999999999996     0.08808692529245482     0.07932226978328752     0.0710219824256893     0.02115299765222311
2.149999999999996     0.08750348682467801     0.07986591430935172     0.07180160203278398     0.020534703107820993
2.1999999999999957     0.08677763066945773     0.08018766183954612     0.07237162093308158     0.019798330417104465
2.2499999999999956     0.08624898116881452     0.08070027136618585     0.07311915408094878     0.01929288463699457
2.2999999999999954     0.08543213158851097     0.08085775405080413     0.07353022461586375     0.01859328347705164
2.349999999999995     0.08461263386324235     0.08095135585758681     0.07389196737543319     0.017943946132563338
2.399999999999995     0.08378461506230299     0.08100212831071485     0.07421187240064514     0.017330160449944416
2.449999999999995     0.0828346539139473     0.08084714385180322     0.07432665125698953     0.016613028273085455
2.4999999999999947     0.08183495400146612     0.08056162316346971     0.07432134863235558     0.015891285414563184
2.5499999999999945     0.08075314476002345     0.08009626141642284     0.07416243015662247     0.01509990313767209
2.5999999999999943     0.0797294701927397     0.07963975856241003     0.07401783306246651     0.014428028869708218
2.649999999999994     0.07879338124673992     0.07919882751692246     0.07388868079254045     0.01386278376283395
2.699999999999994     0.0776565649237682     0.07851057883373717     0.07352456599698833     0.013155394770363822
2.749999999999994     0.0765958010495839     0.07781028128739782     0.0731595169089429     0.012483825887138778
2.7999999999999936     0.07552802764239032     0.07704890976083459     0.07272889851956071     0.011770295858183963
2.8499999999999934     0.07441694952957142     0.07621176293119128     0.07223812510340877     0.011076750540333398
2.8999999999999932     0.07337415643217375     0.07535878835639477     0.07175012485493622     0.010479872797162722
2.949999999999993     0.07211418238882904     0.07426613528053505     0.07099622740325236     0.00966383342876111
2.999999999999993     0.07087571276483426     0.07317181539993221     0.0702318803410026     0.008843218282860311
3.0499999999999927     0.06957233921555062     0.07194370511578148     0.06934265904313354     0.007933966111354381
3.0999999999999925     0.06842173303559362     0.07093233241859842     0.06864234166535364     0.00716696493906985
3.1499999999999924     0.06743798264542825     0.0701267298533186     0.06814094037963912     0.006764433308300911
3.199999999999992     0.06645122952902273     0.0692954748434077     0.06760896115374192     0.006294570210333623
3.249999999999992     0.06536352108736239     0.06834040860136935     0.06694615045967131     0.005815057628159761
3.299999999999992     0.06407966182387996     0.0671087528212757     0.06598851807900025     0.005140387490418733
3.3499999999999917     0.06308433232658776     0.06620693050665674     0.06535665597037703     0.004856809407543481
3.3999999999999915     0.061857169140843424     0.0650093344451842     0.06441131149535174     0.004307046677296326
3.4499999999999913     0.06067905342455547     0.06386217812005136     0.06350828763045256     0.004049443069929035
3.499999999999991     0.05925028017024835     0.06243817174115839     0.062315611716641156     0.0035112684948976946
3.549999999999991     0.0580436901752879     0.061251935638407945     0.061351116768335455     0.0031549527549672622
3.5999999999999908     0.05690758940843195     0.060067959189745744     0.06037999725650447     0.002818380334272187
3.6499999999999906     0.055461343085335346     0.05854489348704764     0.059065628291869884     0.0024421996454398534
3.6999999999999904     0.05440774880130436     0.0574382494880747     0.05815568546356327     0.002428844939460217
3.7499999999999902     0.05306816705344194     0.056007122067536615     0.05691316413202312     0.002174955003402638
3.79999999999999     0.05187013834954707     0.05469814646455639     0.05578794040550758     0.0021920740584499276
3.84999999999999     0.0504199655432533     0.05313006185547703     0.05438742570233002     0.001889120914415525
3.8999999999999897     0.04902953571013579     0.05163002567579071     0.053057476779888806     0.001969101015030956
3.9499999999999895     0.04777627498248325     0.050254695393178755     0.05182130060087055     0.0020018618376476706
3.9999999999999893     0.04657183677326246     0.048978030612933744     0.05068810343503747     0.0022782816885526516
4.049999999999989     0.04524449815546222     0.04757896556946436     0.049426701888743076     0.0023452329699454075
4.099999999999989     0.04384712020545691     0.046161241427505134     0.048134897594267124     0.0022675911776422544
4.149999999999989     0.042659192149023945     0.044961459296141496     0.047069333870905804     0.0027047027536758403
4.199999999999989     0.04159200428581447     0.04391076704297517     0.04614841174268978     0.0031880633873315506
4.2499999999999885     0.040246307304003824     0.04255113969582067     0.04489405776790807     0.003447886540632878
4.299999999999988     0.03890748935091316     0.04108536095981431     0.0435540028822403     0.003539416578373849
4.349999999999988     0.03744571912891582     0.039497052598142575     0.04208094249171287     0.003379381721484218
4.399999999999988     0.036179733438445286     0.038141797992514444     0.0408235403460088     0.0038516084141287416
4.449999999999988     0.03486518468361739     0.03674493599826037     0.039505672993229726     0.003971618563729376
4.499999999999988     0.03351685092941196     0.03531704059627234     0.038135825437210766     0.004051485362971311
4.549999999999987     0.0323306772947991     0.034143801561049104     0.037021895028856035     0.00447923968497826
4.599999999999987     0.03132638518053481     0.033148940559522555     0.03608592072048782     0.005121809469946399
4.649999999999987     0.03012594601757523     0.031823053140980134     0.03481021405138471     0.005105902283183494
4.699999999999987     0.02911690764105009     0.030735646076765388     0.03376533382386774     0.005647115358266807
4.749999999999987     0.027876463183300032     0.029389208626091002     0.032429244699892945     0.005738064161562835
4.7999999999999865     0.026961531213765225     0.028340679425867394     0.031392593319196284     0.006408155477915525
4.849999999999986     0.025922932946624445     0.02714867315111064     0.0301823104353817     0.006633375652189413
4.899999999999986     0.02484416149539582     0.026020160655802493     0.029076600946790942     0.0066993808962965045
4.949999999999986     0.023735955305650824     0.024910601142621412     0.027965597020851513     0.0067886977616805665
4.999999999999986     0.022722368912065725     0.023816459407322375     0.026885093512758418     0.006760861720176422
5.049999999999986     0.02174149194221083     0.02280458094322121     0.02585992970926047     0.007164331092248631
5.099999999999985     0.020939339694858672     0.021896489699142905     0.02495177198838176     0.00748837811877108
5.149999999999985     0.01996479751840556     0.020803077579070337     0.02383830646448712     0.007651533139989261
5.199999999999985     0.01914716005795738     0.01996652196167408     0.02297251516244844     0.00785370799992271
5.249999999999985     0.01851691726554889     0.019367564961699828     0.022353802656853813     0.008489882898617912
5.299999999999985     0.01754367065299192     0.018394069410162844     0.021332650676661017     0.008497687247511791
5.3499999999999845     0.016735834296150866     0.01754600724775804     0.020465572935338888     0.008612319119669535
5.399999999999984     0.016002112728431793     0.016757593479999004     0.019645937126523422     0.008895505798179092
5.449999999999984     0.015108503406787082     0.015819815336170533     0.01867448202641222     0.00894487714348133
5.499999999999984     0.014480054798680156     0.015242282532407819     0.018049810656838097     0.0093216271592412
5.549999999999984     0.013823179082566065     0.014636688280315027     0.017372937564554807     0.009669787568095485
5.599999999999984     0.013083882755640808     0.013885966910455657     0.016570330986381113     0.009720668623551426
5.6499999999999835     0.012335095876376958     0.013098990601120495     0.015741510913593746     0.009842357435347168
5.699999999999983     0.011822261543881513     0.012577149169120665     0.015164307678852114     0.010187441547017353
5.749999999999983     0.01116218297467244     0.011935165712838348     0.014447269638515715     0.010198385431535378
5.799999999999983     0.01057996863738824     0.011329399943464323     0.013770652317986005     0.01030818606589739
5.849999999999983     0.010206378533479494     0.010905838798123053     0.013309997739071946     0.010596908551809954
5.899999999999983     0.009562856961509698     0.01029858717226437     0.012610675041060962     0.010410847506926633
5.949999999999982     0.00922647030303726     0.009947932306596402     0.012181770932560574     0.010530233709378483
5.999999999999982     0.00866751257238213     0.009326957529977992     0.011489257560137533     0.010238252966637777
6.049999999999982     0.008517901125923355     0.009162788051002662     0.01125321166264761     0.010307224394677055
6.099999999999982     0.008027839950038782     0.008655731364860331     0.010643623226595386     0.00997938040454138
6.149999999999982     0.007472172654445806     0.008036842970884032     0.009933162016305563     0.00943489175654878
6.1999999999999815     0.007206148609536136     0.007751509316900145     0.00956638153993072     0.009178049502567322
6.249999999999981     0.006554429008499544     0.007055793457375967     0.008744776218129162     0.00850836967736081
6.299999999999981     0.006293050135502835     0.0067894712340275535     0.008404058048994956     0.00819652460361661
6.349999999999981     0.005559934599318253     0.00607138015104993     0.0075421183403261765     0.0075243550775778364
6.399999999999981     0.005228973731409132     0.005801314577822296     0.00716907512449533     0.007233151271447502
6.449999999999981     0.004480997812070412     0.005126533768151092     0.006320975309677067     0.006579531978157126
6.4999999999999805     0.003625725800751428     0.004272005542829252     0.005235786046232331     0.005673422190384865


==> anc/Fig2_Pyvseta.dat <==
# eta     -Py(I_{SP}) (%)     -Py(I_S) (%)     -Py(I_V) (%)
-4.0     0.5733826751218614     0.45393280282797227     0.5631765514260997
-3.8     0.4245277008392738     0.33006104610142273     0.46773512402969286
-3.6     0.34628048416564633     0.2727375320159519     0.4349905675417829
-3.4     0.32176148519207926     0.2635942363850509     0.4463658138292171
-3.2     0.31977558281178997     0.27518820044072867     0.46143859154407757
-3.0     0.32235130090113373     0.2920812362631865     0.4610771048136413
-2.8     0.32483639500937894     0.30928476876186595     0.450255431695031
-2.6     0.3252980506477726     0.3240223970693241     0.43594227117047635
-2.4     0.3221767956983563     0.33450074763257753     0.42005375521637645
-2.2     0.3159090307774927     0.3409878965392609     0.4037015697312453
-2.0     0.30892611155741306     0.3452728127997261     0.3891854236303861
-1.8     0.30399238512694005     0.34921226533242955     0.37903218917940135
-1.6     0.3027806281800199     0.35392686559067554     0.37476430060257826
-1.4     0.305187854469902     0.35957620965355314     0.37598815679992503
-1.2     0.30985380975790255     0.365660011496342     0.38077547958972824
-1.0     0.3152427313999666     0.37153132890868124     0.38697376993262483
-0.8     0.32021733193062757     0.3766420779291391     0.3928982939052136
-0.6     0.3242238824044535     0.38069978409965655     0.39761762122384403
-0.4     0.327116103122096     0.38362435694127495     0.40089010938079755
-0.2     0.32886711032121707     0.3853930879827658     0.40278797638527125
1.27676e-15     0.3294545654290208     0.38598569801880434     0.40340918309342805
0.2     0.32886717191605286     0.38539312366856454     0.4027880780732527
0.4     0.3271162257451065     0.38362442785899464     0.40089031197282504
0.6     0.32422406459009784     0.38069988911108354     0.39761792297487025
0.8     0.320217570634135     0.376642214728122     0.39289869161162155
1.0     0.31524302086020756     0.37153149319785095     0.3869742577906849
1.2     0.3098541398398435     0.36566019577361697     0.38077604757447747
1.4     0.3051882089908825     0.35957640201440955     0.3759887896290725
1.6     0.302780984412108     0.353927049459193     0.37476497799498637
1.8     0.3039927151980669     0.3492124204989674     0.37903288655889467
2.0     0.30892638541940415     0.34527291735886106     0.3891861127938602
2.2     0.31590921976859876     0.3409879292504388     0.40370222011019496
2.4     0.3221768758705975     0.334500690497695     0.42005433587568075
2.6     0.32529800481911014     0.324022237263615     0.43594275017670325
2.8     0.3248362104263075     0.30928449699022176     0.4502557675184511
3.0     0.32235096029259486     0.2920808396087762     0.46107723183718763
3.2     0.31977505061420236     0.2751876519516355     0.4614384078669878
3.4     0.3217606878328333     0.26359348155709317     0.44636516661791403
3.6     0.346279278726426     0.2727364661771813     0.43498922323154576
3.8     0.4245258555073488     0.33005949930092326     0.467732755120118
4.0     0.5733799123925389     0.45393057727515784     0.5631727908052864


==> anc/Fig2_PyvspT.dat <==
# pT(GeV)     -Py(I_{SP}) (%)     -Py(I_S) (%)     -Py(I_V) (%)
0.0     0.2617620822844723     0.3112924595629102     0.34289334101861807
0.2     0.27273592344402764     0.32053144889236174     0.3538406198885131
0.4     0.29728136641917213     0.3416778862302323     0.377987258439451
0.6     0.3208391371579174     0.36330137928640693     0.400274692769732
0.8     0.3352221901148349     0.3789504823294616     0.41236172285581557
1.0     0.33880461503441306     0.38729945169566576     0.41277728475458364
1.2     0.3326096936592555     0.38908875131785453     0.40279710631061333
1.4     0.31801841510337286     0.38533320688582484     0.3840281033747768
1.6     0.29605699113107564     0.37677380337497823     0.3576677101857083
1.8     0.2673277351847483     0.3638221396112135     0.3244342998284372
2.0     0.23210739119276685     0.34664207421944315     0.28468232322353826
2.2     0.19045274186061195     0.3252331417344771     0.23852023683682402
2.4     0.1422872746823073     0.29949583736387164     0.18590116849129132
2.6     0.08745291613827019     0.2692751564194603     0.12668527234091792
2.8     0.02574981995178431     0.23438773967419999     0.06067651299013208
3.0     -0.043041691041797524     0.19463944451663723     -0.012348656489194318
3.2     -0.11914693773557967     0.14983695663205976     -0.09262819667543565
3.4     -0.20278685769213456     0.09979402973061782     -0.18040339315743703
3.6     -0.2941714283218232     0.044331902619958494     -0.2759092351902249
3.8     -0.39350011686202313     -0.016712561829768335     -0.37937639133586315
4.0     -0.5009557678314278     -0.08349224264579248     -0.4910217429132207


==> anc/Fig2_PzvspT.dat <==
# pT(GeV)     Pz*sin(2\phi)(I_{SP}) (%)     Pz*sin(2\phi)(I_S) (%)     Pz*sin(2\phi)(I_V) (%)
0.0     -1.6487150367467685e-21     -5.431382977798674e-23     1.0310058175313495e-19
0.2     -0.0015772388424053277     -0.00579786873325757     -0.003015513449471446
0.4     -0.001474288252441125     -0.017680822313238857     -0.00041517112720828767
0.6     0.00894434105312307     -0.025680498337113705     0.028294714792640435
0.8     0.035077474465128655     -0.023319748807154626     0.09526508259462822
1.0     0.07876245810438333     -0.008102071252599595     0.2038395168494694
1.2     0.14015528845630798     0.020538509285228483     0.3535301955393202
1.4     0.21880308109772026     0.06245110606492606     0.5428398369980799
1.6     0.31398942700218674     0.11718223300630594     0.7701171021963109
1.8     0.42483085701870216     0.18410099002041147     1.0336988529399955
2.0     0.5503346290267953     0.26245880089909207     1.3319084995728232
2.2     0.6894409768292973     0.3514386400819324     1.663056063547108
2.4     0.8410789321233024     0.4502017690763021     2.025467272074316
2.6     1.0041968347782677     0.5579247818769436     2.417499709057978
2.8     1.177792914891167     0.6738150059644434     2.837581251495906
3.0     1.3609276556230427     0.7971326307264304     3.2842009863414865
3.2     1.5527271325003245     0.9271917943027339     3.755945864905822
3.4     1.752393144687369     1.0633681813951268     4.251477728210746
3.6     1.9591873171270577     1.205088672245354     4.7695419559836445
3.8     2.172447367823954     1.351835668693473     5.308962386780695
4.0     2.391556092656597     1.503136363770083     5.868632756874749


==> anc/Fig2_Pzvsphi.dat <==
# phi     Pz(I_{SP}) (%)     Pz(I_S) (%)     Pz(I_V) (%)
0.0     -2.3872571100666494e-14     -6.256176614866801e-16     4.084027294814312e-12
0.20944     0.11526388844599059     0.02437864974014338     0.3211726038140536
0.418879     0.20784016843865682     0.0432105148658512     0.5550455933760212
0.628319     0.25845897916245236     0.05161280075401079     0.655255939871348
0.837758     0.2587290033295037     0.048624248599825524     0.6275538621779978
1.0472     0.21480603956572408     0.038126242327334754     0.5073390679011005
1.25664     0.14050093768049707     0.02428723924681704     0.32852449511520243
1.46608     0.048790232505430416     0.008430648090530317     0.11389636463095044
1.67552     -0.04879023250543032     -0.008430648090530204     -0.11389636463095029
1.88496     -0.140500937680497     -0.024287239246816934     -0.3285244951152023
2.0944     -0.21480603956572394     -0.03812624232733466     -0.5073390679011004
2.30383     -0.25872900332950366     -0.04862424859982545     -0.6275538621779978
2.51327     -0.2584589791624523     -0.05161280075401072     -0.6552559398713479
2.72271     -0.20784016843865682     -0.04321051486585115     -0.5550455933760212
2.93215     -0.11526388844599059     -0.024378649740143362     -0.32117260381405366
3.14159     1.1772763152669418e-13     7.583350848442844e-16     1.3605796499600204e-13
3.35103     0.11526388844599059     0.024378649740143362     0.32117260381405366
3.56047     0.20784016843865682     0.04321051486585115     0.5550455933760212
3.76991     0.2584589791624523     0.05161280075401072     0.6552559398713479
3.97935     0.25872900332950366     0.04862424859982545     0.6275538621779978
4.18879     0.21480603956572394     0.03812624232733466     0.5073390679011004
4.39823     0.140500937680497     0.024287239246816934     0.3285244951152023
4.60767     0.04879023250543032     0.008430648090530204     0.11389636463095029
4.81711     -0.048790232505430416     -0.008430648090530317     -0.11389636463095044
5.02655     -0.14050093768049707     -0.02428723924681704     -0.32852449511520243
5.23599     -0.21480603956572408     -0.038126242327334754     -0.5073390679011005
5.44543     -0.2587290033295037     -0.048624248599825524     -0.6275538621779978
5.65487     -0.25845897916245236     -0.05161280075401079     -0.655255939871348
5.86431     -0.20784016843865682     -0.0432105148658512     -0.5550455933760212
6.07375     -0.11526388844599059     -0.02437864974014338     -0.3211726038140536
6.28319     -2.310810716587029e-14     -5.553262089265826e-16     4.086390104546685e-12


==> anc/Fig3_dNdeta.dat <==
# eta     dNdeta-cent5-10     dNdeta-cent20-30     dNdeta-cent40-50
-3.9183673469387754     172.20335416666646     91.8732499999999     41.49959722222217
-3.7551020408163263     200.48349999999976     107.5357499999999     48.386819444444384
-3.5918367346938775     230.4582291666664     123.33124999999987     55.61295833333327
-3.428571428571429     260.0031874999997     138.80387499999986     63.28962499999992
-3.2653061224489797     289.006083333333     155.44462499999983     70.45043055555547
-3.1020408163265305     317.74356249999965     170.20674999999983     77.94743055555547
-2.9387755102040813     345.1917291666663     183.9634999999998     84.23780555555545
-2.775510204081633     369.0588124999996     197.9801249999998     90.64931944444434
-2.612244897959184     393.09331249999957     210.42262499999978     96.38095833333323
-2.4489795918367347     415.7609166666662     221.02149999999978     101.91931944444433
-2.2857142857142856     433.08752083333286     231.88724999999977     106.41302777777766
-2.122448979591837     447.7609791666662     239.99587499999976     110.60729166666654
-1.959183673469388     462.4201458333328     247.16824999999974     113.42002777777765
-1.795918367346939     470.7236041666661     252.52062499999974     115.8707083333332
-1.63265306122449     478.35535416666613     255.89987499999972     117.48498611111097
-1.4693877551020411     483.82906249999945     259.2056249999997     118.73584722222208
-1.306122448979592     486.46587499999947     259.3342499999997     118.74401388888874
-1.142857142857143     485.75537499999945     259.44799999999975     118.21249999999986
-0.9795918367346941     483.7596458333328     258.80924999999974     118.26218055555542
-0.8163265306122451     480.9594999999995     257.6936249999997     117.26244444444431
-0.6530612244897962     476.1319791666661     253.87862499999974     115.39568055555542
-0.48979591836734726     470.93083333333277     251.99737499999975     114.95127777777765
-0.3265306122448983     467.45897916666615     250.43374999999975     113.58063888888876
-0.16326530612244916     466.1216874999995     249.36449999999974     113.2430833333332
0.0     463.15310416666614     247.87349999999975     113.0532083333332
0.16326530612244872     466.19416666666615     248.27512499999975     113.06613888888876
0.32653061224489743     467.38547916666613     249.74162499999974     113.52619444444431
0.4897959183673466     471.29629166666615     251.76987499999973     114.29998611111098
0.6530612244897958     475.1019583333328     254.67487499999973     115.2105694444443
0.8163265306122445     480.0264583333328     256.77924999999976     116.60298611111098
0.9795918367346932     484.3905208333328     257.62099999999975     118.13355555555542
1.1428571428571423     484.58447916666614     259.22662499999973     118.35065277777764
1.3061224489795915     486.14227083333276     260.47174999999976     118.9223194444443
1.4693877551020407     484.5395624999994     258.55462499999976     118.51534722222208
1.6326530612244894     478.58504166666614     255.49474999999973     117.26448611111097
1.795918367346938     471.2707708333328     252.26162499999975     115.95101388888875
1.9591836734693873     461.1665624999995     246.70974999999976     113.30773611111098
2.1224489795918364     449.32897916666616     239.44024999999976     110.18262499999987
2.285714285714285     433.1109999999995     232.27137499999975     105.53306944444432
2.448979591836734     414.0408124999995     221.45112499999976     102.05338888888876
2.612244897959183     393.4373333333329     210.33862499999978     96.68993055555543
2.775510204081632     368.8015624999996     197.9127499999998     90.50504166666656
2.9387755102040813     345.20602083333296     183.99674999999982     84.31811111111101
3.10204081632653     317.12187499999965     169.69224999999983     77.42068055555546
3.2653061224489788     288.66410416666633     154.19862499999985     70.55523611111103
3.428571428571428     259.4570416666664     139.13899999999987     62.85270833333326
3.591836734693877     230.20302083333308     122.94274999999988     55.90627777777771
3.7551020408163263     200.75912499999978     107.26624999999989     48.168361111111054
3.9183673469387754     172.01245833333314     92.2853749999999     41.25663888888884


==> anc/Fig3_dNdpt.dat <==
# pT(GeV)     2*dNdpT(GeV^{-2})-cent5-10     2*dNdpT(GeV^{-2})-cent20-30     2*dNdpT(GeV^{-2})-cent40-50
0.030612244897959183     420.01860118436167     227.93205409633165     105.31719572777675
0.09183673469387754     710.3862808049016     388.33812009049996     182.21831120110502
0.15306122448979592     732.5734682044595     400.5606514778644     190.41258408377686
0.21428571428571427     625.2128487594368     341.749907892479     163.52107404862463
0.2755102040816326     498.6495278519286     271.0164839763155     129.35318436432874
0.336734693877551     386.72559703898276     210.68046529326548     99.59852569538532
0.3979591836734694     298.1710635596408     161.35913839161736     76.04661293653787
0.4591836734693877     230.2240314636175     123.91801275498865     58.01220625449405
0.5204081632653061     177.5527236500987     95.67047874878917     44.11795572797014
0.5816326530612245     137.2729331757184     73.87355570043437     33.9359160518728
0.6428571428571428     106.84302399157795     57.27979328324288     26.18350055985836
0.7040816326530612     83.28487087189262     44.45589373885138     19.97131977133347
0.7653061224489796     65.2425025352856     34.747962024129464     15.433186768321974
0.8265306122448979     51.51639829048045     27.207458926525895     12.01187882415494
0.8877551020408163     40.7333120264405     21.333243212379806     9.32926762073992
0.9489795918367347     32.09946209095486     16.915901209221808     7.155026666421718
1.010204081632653     25.677403143041005     13.4067515533641     5.683787889301022
1.0714285714285714     20.643162420596678     10.636239964195052     4.383925658292435
1.1326530612244898     16.294311431686054     8.458685665176807     3.4658276079948225
1.193877551020408     13.12890406681842     6.723764015424062     2.7052795488079973
1.2551020408163265     10.470113747052924     5.40841880346031     2.1096025566633516
1.316326530612245     8.379234681741227     4.27129096938023     1.660618746469155
1.3775510204081631     6.807907838271086     3.4131646021178526     1.2913826842807483
1.4387755102040816     5.498290200395363     2.733378915549447     1.0408979932836762
1.5     4.386274863847504     2.2170283572701024     0.8299242575698119
1.5612244897959182     3.5426903271098316     1.7820887579087439     0.6316123440781747
1.6224489795918369     2.861309477125374     1.3905037056358895     0.5073717224954001
1.683673469387755     2.3746161868415334     1.1502529643673227     0.421502092982925
1.7448979591836733     1.9049442318946408     0.8889787043747858     0.3186494305176559
1.806122448979592     1.5385990908878793     0.7208777779838172     0.2597115605032654
1.8673469387755102     1.2067173202849395     0.5745389081720315     0.20061685117087316
1.9285714285714284     0.9761077453204111     0.45790252540626747     0.15605742548889429
1.9897959183673468     0.7740602679673749     0.3665471648674923     0.12570767783586437
2.0510204081632653     0.627801761512847     0.2940444320410105     0.10097215410603666
2.112244897959184     0.5049954735433619     0.22293173742125438     0.08054219710724081
2.1734693877551017     0.41262973813914267     0.191364516238443     0.06059876347550695
2.2346938775510203     0.32842716646778664     0.14790024194113516     0.05234671484433436
2.295918367346939     0.26286839929903777     0.12163493155955889     0.037992944048006426
2.3571428571428568     0.22148527038392843     0.09563122166428778     0.028796148569971335
2.4183673469387754     0.16374484331193984     0.07079059653029471     0.023528617164443585
2.479591836734694     0.1385596239425547     0.054515261879037914     0.018754181971207488
2.540816326530612     0.1087905353485064     0.04983999895276402     0.01364144643868419
2.6020408163265305     0.08575053353258169     0.044956590395722446     0.010878384836495803
2.663265306122449     0.07369321043794348     0.026911617056808126     0.009543785899248015
2.724489795918367     0.0564529802409873     0.023717066950338327     0.0062548841957150245
2.7857142857142856     0.04961326612047269     0.02306250346307687     0.005910044240056309
2.8469387755102042     0.032871485450635764     0.013826894673680121     0.003956752878317268
2.908163265306122     0.03143455940535213     0.00932182601187829     0.0031782176965916846
2.9693877551020407     0.022469712420007896     0.010380256758037042     0.0034045018818193787


==> anc/Fig3_v2.dat <==
# pT(GeV)     v2-cent5-10     v2-cent20-30     v2-cent40-50
0.16666666666666666     0.004398278741847504     0.011480306365673062     0.015574418825930457
0.5     0.019711205510893108     0.04339619817827194     0.05193253386660835
0.8333333333333333     0.0360023890838561     0.08195478376704093     0.09565395042578825
1.1666666666666665     0.04574645064119167     0.11184608604929287     0.12232429160436525
1.5     0.055944943227866195     0.13478005587963274     0.15854496659565984
1.8333333333333333     0.0732973966407488     0.1602134885371779     0.19910025280072477
2.1666666666666665     0.0731533932293301     0.18981795088945885     0.23512201786685416
2.5     0.08079244254102001     0.20291689485715425     0.2863211252811772
2.833333333333333     0.09921838039263169     0.20677307342441265     0.25697438414830354


==> anc/Fig4_d.dat <==
0.1     -0.029053     -0.021895     -0.063641
0.2     -0.057878     -0.0436     -0.12517
0.3     -0.08622     -0.064913     -0.18271
0.4     -0.11382     -0.085628     -0.23476
0.5     -0.14042     -0.10556     -0.28039
0.6     -0.16576     -0.12451     -0.31917
0.7     -0.18962     -0.14239     -0.35116
0.8     -0.21182     -0.15893     -0.37675
0.9     -0.23224     -0.17417     -0.39655
1.0     -0.25077     -0.18802     -0.41128
1.1     -0.2674     -0.20044     -0.42168
1.2     -0.28214     -0.21146     -0.42847
1.3     -0.295     -0.22109     -0.43228
1.4     -0.30606     -0.22939     -0.43367
1.5     -0.31539     -0.23643     -0.43315
1.6     -0.32309     -0.24228     -0.4311
1.7     -0.32932     -0.24702     -0.42786
1.8     -0.33417     -0.25075     -0.42372
1.9     -0.33776     -0.25357     -0.41889
2.0     -0.3402     -0.25553     -0.41352
2.1     -0.34165     -0.25674     -0.40779
2.2     -0.34217     -0.25727     -0.40181
2.3     -0.34188     -0.25722     -0.39565
2.4     -0.34086     -0.25664     -0.3894
2.5     -0.33923     -0.25561     -0.38309
2.6     -0.33706     -0.25417     -0.37678
2.7     -0.33442     -0.25239     -0.37054
2.8     -0.33138     -0.25031     -0.36433
2.9     -0.328     -0.24766     -0.35816
3.0     -0.32433     -0.24545     -0.35218
3.1     -0.32041     -0.24274     -0.34625
3.2     -0.3163     -0.23988     -0.34044
3.3     -0.31203     -0.23691     -0.33474
3.4     -0.30764     -0.23385     -0.32917
3.5     -0.30315     -0.23072     -0.32372
3.6     -0.29859     -0.22754     -0.31839
3.7     -0.29398     -0.22432     -0.31319
3.8     -0.28935     -0.22109     -0.30811
3.9     -0.28471     -0.21784     -0.30315
4.0     -0.28007     -0.2146     -0.29832
4.1     -0.27547     -0.21137     -0.29357
4.2     -0.27088     -0.20816     -0.28896
4.3     -0.26633     -0.20497     -0.28445
4.4     -0.26183     -0.20182     -0.28004
4.5     -0.25739     -0.1987     -0.27577
4.6     -0.25301     -0.19563     -0.27157
4.7     -0.24868     -0.1926     -0.26748
4.8     -0.24442     -0.18961     -0.26349
4.9     -0.24026     -0.18667     -0.25958
5.0     -0.23616     -0.18379     -0.25578
5.1     -0.23214     -0.18095     -0.25205
5.2     -0.22819     -0.17817     -0.2484
5.3     -0.22432     -0.17544     -0.24485
5.4     -0.22047     -0.17277     -0.24137
5.5     -0.21682     -0.17056     -0.23797
5.6     -0.21318     -0.16761     -0.23465
5.7     -0.20963     -0.16506     -0.2314
5.8     -0.20615     -0.1626     -0.22822
5.9     -0.20275     -0.16019     -0.22511
6.0     -0.19942     -0.15782     -0.22206
6.1     -0.19617     -0.15551     -0.21908
6.2     -0.19299     -0.15325     -0.21617
6.3     -0.18989     -0.15104     -0.21331
6.4     -0.18686     -0.14888     -0.21051
6.5     -0.18389     -0.14676     -0.20778
6.6     -0.181     -0.14469     -0.20509
6.7     -0.17817     -0.14267     -0.20247
6.8     -0.17541     -0.14069     -0.19989
6.9     -0.17271     -0.13875     -0.19737
7.0     -0.17007     -0.13686     -0.1949
7.1     -0.1675     -0.13501     -0.19247
7.2     -0.16498     -0.1332     -0.1901
7.3     -0.16252     -0.13143     -0.18777
7.4     -0.16012     -0.12969     -0.18548
7.5     -0.15777     -0.128     -0.18324
7.6     -0.15548     -0.12634     -0.18104
7.7     -0.15324     -0.12471     -0.17888
7.8     -0.15105     -0.12312     -0.17677
7.9     -0.14891     -0.12157     -0.17469
8.0     -0.14682     -0.12004     -0.17265
8.1     -0.14477     -0.11855     -0.17065
8.2     -0.14279     -0.11709     -0.16869
8.3     -0.14083     -0.11567     -0.16676
8.4     -0.13891     -0.11427     -0.16487
8.5     -0.13703     -0.11289     -0.16301
8.6     -0.13521     -0.11155     -0.16118
8.7     -0.13342     -0.11024     -0.15939
8.8     -0.13167     -0.10895     -0.15763
8.9     -0.12996     -0.10769     -0.1559
9.0     -0.12828     -0.10645     -0.1542
9.1     -0.12665     -0.10523     -0.15252
9.2     -0.12504     -0.10405     -0.15088
9.3     -0.12347     -0.10288     -0.14927
9.4     -0.12194     -0.10175     -0.14768
9.5     -0.12043     -0.10063     -0.14612
9.6     -0.11896     -0.099529     -0.14459
9.7     -0.11752     -0.098452     -0.14308
9.8     -0.11595     -0.097396     -0.14159
9.9     -0.11472     -0.09636     -0.14014
10.0     -0.11336     -0.095345     -0.1387
10.1     -0.11203     -0.094348     -0.13729
10.2     -0.11073     -0.09337     -0.1359
10.3     -0.10947     -0.09241     -0.13454
10.4     -0.1082     -0.091467     -0.13319
10.5     -0.10698     -0.090541     -0.13187
10.6     -0.10577     -0.089632     -0.13057
10.7     -0.10459     -0.08874     -0.12929
10.8     -0.10343     -0.087864     -0.12803
10.9     -0.1023     -0.087003     -0.12679
11.0     -0.10118     -0.086158     -0.12557
11.1     -0.10009     -0.085327     -0.12437
11.2     -0.099018     -0.084511     -0.12322
11.3     -0.097966     -0.08371     -0.12205
11.4     -0.096934     -0.082928     -0.1209
11.5     -0.09592     -0.082147     -0.11975
11.6     -0.094924     -0.081386     -0.11863
11.7     -0.093947     -0.080558     -0.11754
11.8     -0.092988     -0.079824     -0.11646
11.9     -0.092045     -0.079177     -0.11539
12.0     -0.091119     -0.078466     -0.11435
12.1     -0.090211     -0.07776     -0.11331
12.2     -0.089318     -0.077072     -0.1123
12.3     -0.088441     -0.076395     -0.11129
12.4     -0.087579     -0.075728     -0.11031
12.5     -0.086732     -0.075073     -0.10933
12.6     -0.085899     -0.074428     -0.10837
12.7     -0.085081     -0.073798     -0.10743
12.8     -0.084276     -0.073174     -0.1065
12.9     -0.083485     -0.072559     -0.10558
13.0     -0.082708     -0.071953     -0.10467
13.1     -0.081943     -0.071357     -0.10378
13.2     -0.081188     -0.07077     -0.1029
13.3     -0.080449     -0.070192     -0.10203
13.4     -0.079721     -0.069623     -0.10117
13.5     -0.079005     -0.069074     -0.10033
13.6     -0.0783     -0.06851     -0.099494
13.7     -0.077607     -0.067966     -0.098672
13.8     -0.076928     -0.06743     -0.097862
13.9     -0.076257     -0.066901     -0.097062
14.0     -0.075596     -0.066381     -0.096274
14.1     -0.074945     -0.065868     -0.095495
14.2     -0.074305     -0.065362     -0.094728
14.3     -0.073674     -0.064865     -0.09397
14.4     -0.073054     -0.064374     -0.093223
14.5     -0.072443     -0.06389     -0.092485
14.6     -0.071841     -0.063413     -0.091757
14.7     -0.071248     -0.062942     -0.091039
14.8     -0.070664     -0.062477     -0.09033
14.9     -0.070088     -0.06202     -0.08963
15.0     -0.069521     -0.061569     -0.088939
15.1     -0.068963     -0.061123     -0.088257
15.2     -0.068413     -0.060684     -0.087583
15.3     -0.06787     -0.06025     -0.086919
15.4     -0.067336     -0.059823     -0.086262
15.5     -0.066809     -0.059401     -0.085614
15.6     -0.066289     -0.058985     -0.084974
15.7     -0.065778     -0.058574     -0.084342
15.8     -0.065273     -0.05817     -0.08373
15.9     -0.064775     -0.05777     -0.083113
16.0     -0.064285     -0.057375     -0.082492
16.1     -0.063801     -0.056986     -0.081891
16.2     -0.063324     -0.056601     -0.081297
16.3     -0.062853     -0.056221     -0.080711
16.4     -0.062389     -0.055846     -0.080131
16.5     -0.061931     -0.055476     -0.079559
16.6     -0.06148     -0.055111     -0.078993
16.7     -0.061034     -0.05475     -0.078434
16.8     -0.060594     -0.054394     -0.077882
16.9     -0.060161     -0.054042     -0.077336
17.0     -0.059733     -0.053694     -0.076797
17.1     -0.05931     -0.053363     -0.076264
17.2     -0.058893     -0.053011     -0.075737
17.3     -0.058482     -0.052675     -0.075216
17.4     -0.058076     -0.052344     -0.074702
17.5     -0.057675     -0.052017     -0.074259
17.6     -0.057279     -0.051694     -0.073691
17.7     -0.056888     -0.051375     -0.073194
17.8     -0.056503     -0.051059     -0.072703
17.9     -0.056122     -0.050748     -0.072218
18.0     -0.055745     -0.050439     -0.071737
18.1     -0.055374     -0.050134     -0.071263
18.2     -0.055007     -0.049833     -0.070793
18.3     -0.054648     -0.049535     -0.070329
18.4     -0.05429     -0.049241     -0.06987
18.5     -0.053936     -0.04895     -0.069416
18.6     -0.053583     -0.048662     -0.068968
18.7     -0.053238     -0.048378     -0.068524
18.8     -0.052897     -0.048096     -0.068085
18.9     -0.05256     -0.047818     -0.06765
19.0     -0.052227     -0.047543     -0.06722
19.1     -0.051898     -0.047271     -0.066795
19.2     -0.051573     -0.047002     -0.066376
19.3     -0.051252     -0.046735     -0.06596
19.4     -0.050935     -0.046472     -0.065549
19.5     -0.050621     -0.046212     -0.065142
19.6     -0.05031     -0.045954     -0.064739
19.7     -0.050004     -0.045699     -0.064341
19.8     -0.0497     -0.045447     -0.063947
19.9     -0.049401     -0.045197     -0.063557
20.0     -0.049104     -0.044951     -0.063171


==> anc/Fig4_tauk.dat <==
0.1     0.8631     0.6222     2.207522917669709
0.2     0.8603     0.6209     2.205898144929553
0.3     0.8557     0.6186     2.2032687166119898
0.4     0.8494     0.6156     2.1995826631364532
0.5     0.8416     0.6119     2.1947054611093164
0.6     0.8323     0.6076     2.188836211461278
0.7     0.8219     0.6028     2.181846290379602
0.8     0.8104     0.5976     2.1739794745617846
0.9     0.7981     0.5921     2.165122749016068
1.0     0.7851     0.5864     2.1552850839103623
1.1     0.7715     0.5807     2.1445726232361007
1.2     0.7576     0.5749     2.132987972984027
1.3     0.7434     0.5691     2.1207834382198287
1.4     0.7291     0.5633     2.107873637589766
1.5     0.7147     0.5577     2.0943697295701615
1.6     0.7005     0.5522     2.080291524320499
1.7     0.6864     0.547     2.065699836355952
1.8     0.6726     0.5418     2.05082209628716
1.9     0.6591     0.537     2.0354266488959456
2.0     0.6459     0.5323     2.019775646730751
2.1     0.6331     0.5278     2.003909699276857
2.2     0.6206     0.5236     1.9877555575162897
2.3     0.6086     0.5196     1.971458626253502
2.4     0.5971     0.5158     1.9550383447741904
2.5     0.586     0.5123     1.9385646415254623
2.6     0.5754     0.5089     1.9220023778674873
2.7     0.5652     0.5058     1.9054352492620423
2.8     0.5554     0.5029     1.8889214172756439
2.9     0.5462     0.5001     1.872396179065922
3.0     0.5373     0.49757     1.8559319520917548
3.1     0.5289     0.49521     1.839546915098946
3.2     0.5209     0.49299     1.823260754280491
3.3     0.5133     0.49092     1.8070733463301272
3.4     0.5061     0.48903     1.791045502844425
3.5     0.49927     0.4873     1.775154176465458
3.6     0.49281     0.48568     1.7594292809656626
3.7     0.48672     0.4842     1.7438672911748483
3.8     0.48083     0.48283     1.7284798122829363
3.9     0.47539     0.48159     1.7132793266679907
4.0     0.47037     0.48045     1.698269673793867
4.1     0.46552     0.47943     1.6834583404006036
4.2     0.46096     0.47849     1.6688302679937383
4.3     0.45667     0.47764     1.654334394963976
4.4     0.45263     0.47689     1.640142190304237
4.5     0.44883     0.47622     1.6261551428145007
4.6     0.44527     0.47562     1.6122333438811312
4.7     0.44192     0.47509     1.59876341837184
4.8     0.43876     0.4746     1.5855375804394864
4.9     0.43583     0.47419     1.5724117361471142
5.0     0.43311     0.47385     1.559530233114183
5.1     0.43055     0.47356     1.5468224138413542
5.2     0.42815     0.47335     1.534325919350562
5.3     0.42591     0.47316     1.522033080485645
5.4     0.42383     0.47301     1.5099596559694188
5.5     0.42189     0.4729     1.4980935087859166
5.6     0.42009     0.47285     1.4864259475780066
5.7     0.41842     0.47283     1.4749631049772376
5.8     0.41688     0.47284     1.4636965333076546
5.9     0.41545     0.47289     1.4526231077878968
6.0     0.41413     0.47296     1.441748557029602
6.1     0.41292     0.47307     1.4310663852185288
6.2     0.41181     0.4732     1.4205703772825546
6.3     0.41079     0.47336     1.4102628736937461
6.4     0.40987     0.47354     1.4001188341214863
6.5     0.40902     0.47374     1.3901907791023147
6.6     0.40826     0.47396     1.3804162695511573
6.7     0.40758     0.4742     1.3708199856145968
6.8     0.40697     0.47446     1.3613975221336019
6.9     0.40642     0.47474     1.3521419645256918
7.0     0.40594     0.47503     1.3430514172037904
7.1     0.40553     0.47532     1.334123166101114
7.2     0.40517     0.47564     1.3253785148281831
7.3     0.40486     0.47597     1.3167404284945432
7.4     0.40461     0.47632     1.308277715428386
7.5     0.40441     0.47667     1.2999652495292315
7.6     0.40425     0.47703     1.2917991943701903
7.7     0.40414     0.47741     1.2837937463949285
7.8     0.40407     0.47779     1.275911999191392
7.9     0.40415     0.47819     1.2681689236198082
8.0     0.40404     0.47859     1.2605608409630944
8.1     0.40409     0.47899     1.2530858286444042
8.2     0.40417     0.4794     1.2457409135868973
8.3     0.40428     0.47981     1.2385237950297543
8.4     0.40441     0.48023     1.2314309085121302
8.5     0.40458     0.48066     1.2244433902145642
8.6     0.40478     0.48109     1.2175927417416064
8.7     0.405     0.48151     1.2108591639143427
8.8     0.40524     0.48195     1.20424190016721
8.9     0.40549     0.48238     1.197735488280252
9.0     0.40578     0.48282     1.1913391774392874
9.1     0.40609     0.48327     1.1850513619760548
9.2     0.40641     0.48371     1.1788685643518286
9.3     0.40676     0.48416     1.172789043622334
9.4     0.40712     0.48461     1.16681093826245
9.5     0.40749     0.48506     1.1609324265155232
9.6     0.40789     0.48551     1.1551548590053649
9.7     0.40829     0.48596     1.149468698796576
9.8     0.40871     0.48641     1.1438761680284935
9.9     0.40914     0.48686     1.1383746514456934
10.0     0.40959     0.48732     1.1329625208456522
10.1     0.41004     0.48777     1.1276318622135821
10.2     0.41051     0.48822     1.1223960027740116
10.3     0.41098     0.48867     1.1172415492260008
10.4     0.41147     0.48913     1.1121694518195926
10.5     0.41196     0.48958     1.1071780478763409
10.6     0.41246     0.49003     1.102264732975919
10.7     0.41297     0.49048     1.0974340717992712
10.8     0.41348     0.49093     1.0926759340091545
10.9     0.414     0.49137     1.0879912184006915
11.0     0.41453     0.49182     1.0833793311649962
11.1     0.41506     0.49226     1.078839087992599
11.2     0.4156     0.49271     1.0743693247171118
11.3     0.41614     0.49315     1.0699673106928274
11.4     0.41669     0.49359     1.0656095488207513
11.5     0.41724     0.49403     1.0613383360545892
11.6     0.41779     0.49447     1.0571343699413684
11.7     0.41835     0.4949     1.052993135086414
11.8     0.41891     0.49533     1.0489149882524975
11.9     0.41947     0.49577     1.0448971471872714
12.0     0.42003     0.4962     1.0409391389692353
12.1     0.4206     0.49662     1.0370397355879302
12.2     0.42117     0.49705     1.033197558968918
12.3     0.42174     0.49748     1.0294328965541812
12.4     0.42231     0.4979     1.025701837134125
12.5     0.42289     0.49832     1.0220247906236481
12.6     0.42346     0.49874     1.018401912623095
12.7     0.42404     0.49915     1.0148296190810555
12.8     0.42461     0.49956     1.011308791655142
12.9     0.42519     0.49998     1.0078382052563177
13.0     0.42577     0.5004     1.0044167322428554
13.1     0.42634     0.5008     1.0010438135502846
13.2     0.42692     0.5012     0.9977179890523782
13.3     0.4275     0.5016     0.994438104677558
13.4     0.42807     0.502     0.9912042165201945
13.5     0.42865     0.5024     0.989665931228729
13.6     0.42923     0.5028     0.9848885438553113
13.7     0.4298     0.5032     0.9817858139473268
13.8     0.43038     0.5036     0.9787259644539937
13.9     0.43095     0.504     0.9757101646775956
14.0     0.43153     0.5044     0.9727313865359557
14.1     0.4321     0.5047     0.9697935772992792
14.2     0.43267     0.5051     0.9668962486060418
14.3     0.43324     0.5055     0.9640368192069015
14.4     0.43381     0.5059     0.96121526194093
14.5     0.43437     0.5062     0.9584309543345053
14.6     0.43494     0.5066     0.9556683280472119
14.7     0.4355     0.507     0.9529566863131905
14.8     0.43606     0.5074     0.9502953880833787
14.9     0.43663     0.5077     0.947653664082447
15.0     0.43718     0.5081     0.9450466110206011
15.1     0.43773     0.5084     0.9424722903563444
15.2     0.43829     0.5088     0.9399309568908004
15.3     0.43884     0.5092     0.9374221549594479
15.4     0.43939     0.5095     0.9349449830126857
15.5     0.43994     0.5099     0.9324992205473699
15.6     0.44049     0.5102     0.9300699793722721
15.7     0.44103     0.5106     0.9276850366178593
15.8     0.44157     0.5109     0.9253299241390531
15.9     0.44211     0.5113     0.9230046130232878
16.0     0.44265     0.5116     0.9207073386620592
16.1     0.44318     0.5119     0.9184298777549434
16.2     0.44372     0.5123     0.9161885652804171
16.3     0.44425     0.5126     0.9139744481170283
16.4     0.44478     0.5129     0.9117871483197088
16.5     0.44531     0.5133     0.9096260927341374
16.6     0.44583     0.5136     0.9075419256639409
16.7     0.44635     0.5139     0.9054321897109892
16.8     0.44687     0.5143     0.9033472859365482
16.9     0.44739     0.5146     0.901287082811608
17.0     0.44791     0.5149     0.8992514350857428
17.1     0.44842     0.5152     0.8972394441207654
17.2     0.44893     0.5155     0.89520349516961
17.3     0.44944     0.5158     0.8932386715824246
17.4     0.44995     0.5162     0.891296615846324
17.5     0.45045     0.5165     0.8893769751979771
17.6     0.45095     0.5168     0.8874789680509813
17.7     0.45146     0.5171     0.8856031355145494
17.8     0.45195     0.5174     0.8837486337952072
17.9     0.45245     0.5177     0.881915166484837
18.0     0.45294     0.518     0.8801029203472182
18.1     0.45343     0.5183     0.8783101834663237
18.2     0.45391     0.5186     0.87653787633131
18.3     0.4544     0.5189     0.8747853310143069
18.4     0.45488     0.5192     0.8730522333564267
18.5     0.45536     0.5195     0.8713383083104908
18.6     0.45584     0.5198     0.8696415117095374
18.7     0.45631     0.5201     0.8679650513716685
18.8     0.45678     0.5203     0.8663067281523883
18.9     0.45725     0.5206     0.8646665970123809
19.0     0.45772     0.5209     0.8630442234283995
19.1     0.45819     0.5212     0.861439342245367
19.2     0.45865     0.5215     0.8598513983857589
19.3     0.45911     0.5217     0.8582807282330118
19.4     0.45957     0.522     0.8567267905044272
19.5     0.46002     0.5223     0.8551893273410688
19.6     0.46048     0.5226     0.853668195931624
19.7     0.46093     0.5228     0.852162972035936
19.8     0.46138     0.5231     0.8506735169190728
19.9     0.46182     0.5234     0.8491996226844759
20.0     0.46227     0.5236     0.8477410260983117


==> anc/Fig4_taut.dat <==
0.1     0.0020878     0.001135     0.00763
0.2     0.008271     0.0045069     0.029935
0.3     0.018315     0.010018     0.06527
0.4     0.031851     0.017516     0.11121
0.5     0.048403     0.026801     0.16496
0.6     0.06742     0.037639     0.22367
0.7     0.08833     0.049779     0.28479
0.8     0.11054     0.06296     0.34618
0.9     0.1335     0.07693     0.4062
1.0     0.15668     0.09145     0.46367
1.1     0.17968     0.1063     0.5179
1.2     0.20213     0.12129     0.5683
1.3     0.22371     0.13624     0.6149
1.4     0.24422     0.15101     0.6576
1.5     0.26349     0.16549     0.6966
1.6     0.28142     0.1796     0.732
1.7     0.29797     0.19327     0.7641
1.8     0.31313     0.20644     0.7931
1.9     0.32693     0.21908     0.8193
2.0     0.33937     0.23118     0.8428
2.1     0.35057     0.24273     0.8641
2.2     0.36057     0.25373     0.8833
2.3     0.36946     0.2642     0.9005
2.4     0.37732     0.27413     0.916
2.5     0.38424     0.28356     0.93
2.6     0.3903     0.2925     0.9425
2.7     0.39559     0.30098     0.9538
2.8     0.40019     0.30902     0.9639
2.9     0.40416     0.31623     0.9728
3.0     0.40757     0.32386     0.981
3.1     0.41049     0.33071     0.9882
3.2     0.41298     0.33722     0.9947
3.3     0.41508     0.3434     1.0004
3.4     0.41686     0.34926     1.0054
3.5     0.41834     0.35485     1.0099
3.6     0.41957     0.36016     1.0139
3.7     0.42058     0.36522     1.0173
3.8     0.42141     0.37005     1.0203
3.9     0.42207     0.37465     1.0228
4.0     0.42262     0.37905     1.025
4.1     0.42305     0.38326     1.0268
4.2     0.42338     0.38728     1.0283
4.3     0.42364     0.39114     1.0295
4.4     0.42383     0.39483     1.0304
4.5     0.42398     0.39838     1.0311
4.6     0.42409     0.40178     1.0314
4.7     0.42417     0.40506     1.0317
4.8     0.4242     0.40818     1.0318
4.9     0.42426     0.41121     1.0316
5.0     0.42433     0.41414     1.0313
5.1     0.42438     0.41695     1.0309
5.2     0.42443     0.41969     1.0302
5.3     0.42448     0.42232     1.0294
5.4     0.42443     0.42486     1.0286
5.5     0.42462     0.42732     1.0276
5.6     0.42471     0.42969     1.0265
5.7     0.42482     0.432     1.0253
5.8     0.42495     0.43423     1.024
5.9     0.42509     0.4364     1.0227
6.0     0.42525     0.43849     1.0212
6.1     0.42543     0.44053     1.0197
6.2     0.42564     0.44252     1.0182
6.3     0.42586     0.44444     1.0165
6.4     0.4261     0.44632     1.0148
6.5     0.42636     0.44814     1.0131
6.6     0.42664     0.44992     1.0113
6.7     0.42695     0.45164     1.0095
6.8     0.42727     0.45333     1.0077
6.9     0.4276     0.45498     1.0058
7.0     0.42797     0.45658     1.0039
7.1     0.42833     0.45814     1.0019
7.2     0.42873     0.45967     1.0
7.3     0.42913     0.46116     0.998
7.4     0.42955     0.46261     0.996
7.5     0.42998     0.46404     0.994
7.6     0.43043     0.46543     0.9919
7.7     0.43089     0.46679     0.9899
7.8     0.43136     0.46812     0.9878
7.9     0.43196     0.46942     0.9858
8.0     0.43235     0.4707     0.9837
8.1     0.43285     0.47194     0.9816
8.2     0.43344     0.47317     0.9795
8.3     0.43396     0.47436     0.9774
8.4     0.43443     0.47553     0.9753
8.5     0.43496     0.47668     0.9732
8.6     0.43551     0.47781     0.9711
8.7     0.43607     0.47892     0.969
8.8     0.43664     0.48     0.967
8.9     0.43721     0.48106     0.9649
9.0     0.43779     0.4821     0.9628
9.1     0.43837     0.48313     0.9607
9.2     0.43896     0.48413     0.9586
9.3     0.43957     0.48512     0.9566
9.4     0.44017     0.48609     0.9545
9.5     0.44076     0.48705     0.9525
9.6     0.44137     0.48798     0.9504
9.7     0.44198     0.4889     0.9484
9.8     0.44259     0.4898     0.9464
9.9     0.4432     0.49069     0.9443
10.0     0.44382     0.49158     0.9423
10.1     0.44443     0.49244     0.9403
10.2     0.44505     0.49328     0.9384
10.3     0.44576     0.49411     0.9364
10.4     0.44629     0.49493     0.9344
10.5     0.44695     0.49574     0.9324
10.6     0.44753     0.49654     0.9305
10.7     0.44815     0.49732     0.9286
10.8     0.44877     0.49809     0.9267
10.9     0.44939     0.49884     0.9248
11.0     0.45001     0.49959     0.9229
11.1     0.45063     0.5003     0.921
11.2     0.45125     0.501     0.9193
11.3     0.45186     0.5018     0.9175
11.4     0.45248     0.5025     0.9156
11.5     0.45309     0.5032     0.9136
11.6     0.4537     0.5038     0.9118
11.7     0.45431     0.5045     0.9099
11.8     0.45492     0.5052     0.9082
11.9     0.45553     0.5058     0.9064
12.0     0.45614     0.5065     0.9046
12.1     0.45674     0.5071     0.9029
12.2     0.45735     0.5077     0.9011
12.3     0.45795     0.5083     0.8994
12.4     0.45854     0.509     0.8977
12.5     0.45914     0.5096     0.896
12.6     0.45974     0.5102     0.8943
12.7     0.46033     0.5107     0.8926
12.8     0.46092     0.5113     0.891
12.9     0.4615     0.5119     0.8893
13.0     0.46208     0.5124     0.8877
13.1     0.46267     0.513     0.8861
13.2     0.46323     0.5135     0.8845
13.3     0.46381     0.5141     0.8829
13.4     0.46438     0.5146     0.8813
13.5     0.46495     0.5152     0.8812
13.6     0.46552     0.5157     0.8782
13.7     0.46608     0.5162     0.8766
13.8     0.46666     0.5167     0.8751
13.9     0.46722     0.5172     0.8736
14.0     0.46778     0.5177     0.8721
14.1     0.46833     0.5182     0.8706
14.2     0.46888     0.5187     0.8691
14.3     0.46942     0.5192     0.8676
14.4     0.46997     0.5196     0.8662
14.5     0.47051     0.5201     0.8647
14.6     0.47105     0.5206     0.8633
14.7     0.47158     0.521     0.8619
14.8     0.47211     0.5215     0.8605
14.9     0.47264     0.5219     0.8591
15.0     0.47317     0.5224     0.8577
15.1     0.47369     0.5228     0.8563
15.2     0.47421     0.5232     0.855
15.3     0.47472     0.5236     0.8536
15.4     0.47523     0.5241     0.8523
15.5     0.47574     0.5245     0.8509
15.6     0.47625     0.5249     0.8496
15.7     0.47675     0.5253     0.8483
15.8     0.47725     0.5257     0.8471
15.9     0.47775     0.5261     0.8458
16.0     0.47824     0.5265     0.8445
16.1     0.47873     0.5269     0.8432
16.2     0.47922     0.5273     0.8419
16.3     0.4797     0.5277     0.8407
16.4     0.48019     0.528     0.8395
16.5     0.48066     0.5284     0.8382
16.6     0.48114     0.5288     0.8371
16.7     0.48161     0.5292     0.8359
16.8     0.48208     0.5295     0.8347
16.9     0.48255     0.5299     0.8335
17.0     0.48301     0.5302     0.8323
17.1     0.48347     0.5307     0.8312
17.2     0.48393     0.5309     0.83
17.3     0.48439     0.5313     0.8288
17.4     0.48484     0.5316     0.8277
17.5     0.48529     0.5319     0.8273
17.6     0.48573     0.5323     0.8255
17.7     0.48618     0.5326     0.8243
17.8     0.48662     0.5329     0.8232
17.9     0.48706     0.5333     0.8222
18.0     0.48749     0.5336     0.8211
18.1     0.48793     0.5339     0.82
18.2     0.48836     0.5342     0.8189
18.3     0.48881     0.5345     0.8179
18.4     0.48924     0.5348     0.8168
18.5     0.48966     0.5352     0.8158
18.6     0.49005     0.5355     0.8148
18.7     0.49046     0.5358     0.8138
18.8     0.49087     0.5361     0.8128
18.9     0.49128     0.5364     0.8117
19.0     0.49169     0.5367     0.8107
19.1     0.4921     0.5369     0.8098
19.2     0.4925     0.5372     0.8088
19.3     0.4929     0.5375     0.8078
19.4     0.4933     0.5378     0.8068
19.5     0.49369     0.5381     0.8059
19.6     0.49408     0.5384     0.8049
19.7     0.49447     0.5386     0.804
19.8     0.49486     0.5389     0.8031
19.9     0.49524     0.5392     0.8021
20.0     0.49562     0.5394     0.8012


==> anc/Fig4_tauw.dat <==
0.1     0.8644     1.774     2.210463601968225
0.2     0.8654     1.7789     2.2176215881840635
0.3     0.8672     1.7872     2.229509071998259
0.4     0.8696     1.7988     2.2459000359676065
0.5     0.8728     1.8138     2.2664445635549453
0.6     0.8767     1.8323     2.291116621445836
0.7     0.8814     1.8542     2.3195755249633074
0.8     0.8868     1.8795     2.3515974297437596
0.9     0.8929     1.9083     2.3869507273304498
1.0     0.8997     1.9406     2.425323689112664
1.1     0.9072     1.9763     2.4665443811081533
1.2     0.9155     2.0155     2.510327839262934
1.3     0.9246     2.0581     2.5566846871483753
1.4     0.9343     2.1041     2.605309233622358
1.5     0.9448     2.1535     2.6560676063028197
1.6     0.956     2.2063     2.708697277342917
1.7     0.968     2.2627     2.7631403142357156
1.8     0.9807     2.3223     2.819422934734862
1.9     0.9942     2.3854     2.8770624655496633
2.0     1.0085     2.4518     2.936221259033515
2.1     1.0235     2.5216     2.9969187541147213
2.2     1.0393     2.5948     3.058630635807805
2.3     1.0559     2.6713     3.1217186406699655
2.4     1.0733     2.7513     3.1858058098451703
2.5     1.0915     2.8444     3.251116060043182
2.6     1.1106     2.9214     3.317347708392644
2.7     1.1305     3.0115     3.384566276033157
2.8     1.1513     3.1051     3.452696181511806
2.9     1.173     3.202     3.5217016161910397
3.0     1.1955     3.3024     3.5915459997420687
3.1     1.2189     3.4063     3.6621901067721794
3.2     1.2433     3.5136     3.7336078024817643
3.3     1.2686     3.6244     3.8057746098719725
3.4     1.2948     3.7386     3.878662999460039
3.5     1.322     3.8563     3.952251394786133
3.6     1.3502     3.9776     4.026531292164798
3.7     1.3794     4.1023     4.101559694581973
3.8     1.4096     4.2305     4.17715580812785
3.9     1.4407     4.3623     4.253390531769634
4.0     1.473     4.4976     4.330261916013746
4.1     1.5062     4.6365     4.407752489238587
4.2     1.5406     4.7789     4.485563691149218
4.3     1.5759     4.9249     4.5642719977682455
4.4     1.6124     5.075     4.643879837695298
4.5     1.6499     5.228     4.72377495112371
4.6     1.6886     5.384     4.803816297886025
4.7     1.7284     5.545     4.884890221104658
4.8     1.7692     5.709     4.966986056866352
4.9     1.8112     5.876     5.049219137287636
5.0     1.8545     6.048     5.132038197568424
5.1     1.8983     6.223     5.215428892360237
5.2     1.9438     6.401     5.2993955604115355
5.3     1.9905     6.584     5.383965853727064
5.4     2.0388     6.77     5.469090206796603
5.5     2.0878     6.959     5.5548063151296825
5.6     2.138     7.153     5.641033362698844
5.7     2.1894     7.35     5.727822622408424
5.8     2.2421     7.551     5.815306288694542
5.9     2.2959     7.755     5.903150409049779
6.0     2.351     7.963     5.991738217065204
6.1     2.4073     8.175     6.080892565567923
6.2     2.4648     8.391     6.170628350772276
6.3     2.5236     8.61     6.260947830125704
6.4     2.5837     8.834     6.3517513503833785
6.5     2.6451     9.06     6.443318810167527
6.6     2.7076     9.291     6.53534647798793
6.7     2.7715     9.526     6.628015373029984
6.8     2.8366     9.764     6.721274772434986
6.9     2.9031     10.006     6.815112821210373
7.0     2.9707     10.252     6.909561916550216
7.1     3.0397     10.501     7.004608845683968
7.2     3.1101     10.755     7.100275391416727
7.3     3.1817     11.012     7.1965156201425975
7.4     3.2546     11.273     7.293368160177509
7.5     3.3288     11.538     7.390826666988292
7.6     3.4044     11.806     7.488893534759277
7.7     3.4812     12.079     7.5875541533756135
7.8     3.5594     12.355     7.686843254224514
7.9     3.64     12.635     7.7867703638539245
8.0     3.7198     12.919     7.887289952109267
8.1     3.802     13.207     7.988428877818853
8.2     3.8856     13.498     8.090188896851352
8.3     3.9705     13.794     8.192574624948808
8.4     4.0567     14.093     8.295591093287785
8.5     4.1443     14.396     8.39922251348747
8.6     4.2333     14.703     8.503484405725802
8.7     4.3236     15.014     8.608376672727761
8.8     4.4152     15.328     8.71391025637409
8.9     4.5083     15.647     8.820044439593481
9.0     4.6027     15.969     8.926836767125124
9.1     4.6984     16.296     9.034270407689801
9.2     4.7956     16.626     9.142332186788128
9.3     4.8941     16.96     9.251032115789627
9.4     4.994     17.297     9.360384490154065
9.5     5.095     17.639     9.470384291482265
9.6     5.198     17.985     9.581059396315874
9.7     5.302     18.334     9.692360752965538
9.8     5.407     18.688     9.80430445754028
9.9     5.514     19.045     9.916884463082784
10.0     5.622     19.406     10.03052265437591
10.1     5.732     19.771     10.144374861271762
10.2     5.843     20.14     10.258959737012717
10.3     5.956     20.513     10.374176486776365
10.4     6.069     20.89     10.490052361589035
10.5     6.185     21.271     10.606588489499837
10.6     6.301     21.655     10.72378508029696
10.7     6.419     22.044     10.841692300526379
10.8     6.539     22.436     10.960218674279556
10.9     6.659     22.832     11.079409756578633
11.0     6.782     23.232     11.19926754925973
11.1     6.905     23.636     11.319807124037277
11.2     7.031     24.044     11.441005134088046
11.3     7.157     24.456     11.56287424866513
11.4     7.285     24.872     11.685152500815775
11.5     7.414     25.292     11.808084384628195
11.6     7.545     25.716     11.93196785456569
11.7     7.677     26.143     12.056531873711432
11.8     7.811     26.575     12.181766459576203
11.9     7.946     27.01     12.307681592426198
12.0     8.082     27.449     12.434275678379372
12.1     8.22     27.893     12.561551240515884
12.2     8.36     28.34     12.68950640423711
12.3     8.5     28.791     12.818143835225147
12.4     8.643     29.246     12.947464571917976
12.5     8.786     29.705     13.077468253616393
12.6     8.931     30.168     13.208171268410593
12.7     9.078     30.635     13.339541331891713
12.8     9.226     31.105     13.471604131935523
12.9     9.375     31.58     13.604355146742364
13.0     9.526     32.059     13.737796202517018
13.1     9.678     32.541     13.87192834074526
13.2     9.832     33.028     14.006750180857168
13.3     9.987     33.518     14.14226549536584
13.4     10.143     34.012     14.278455084448034
13.5     10.301     34.511     14.43944312747491
13.6     10.461     35.013     14.553224848748755
13.7     10.622     35.519     14.691514026023542
13.8     10.784     36.029     14.830498338309205
13.9     10.948     36.544     14.970216883196075
14.0     11.113     37.062     15.11057657595113
14.1     11.28     37.584     15.2516542168961
14.2     11.448     38.11     15.393428827857463
14.3     11.618     38.64     15.535905029071031
14.4     11.789     39.173     15.679080405371305
14.5     11.961     39.711     15.822956510461253
14.6     12.135     40.253     15.967535266688223
14.7     12.311     40.799     16.112815529049136
14.8     12.488     41.348     16.258798757363085
14.9     12.666     41.902     16.40548560130603
15.0     12.846     42.46     16.552885430645464
15.1     13.027     43.021     16.700981417158292
15.2     13.21     43.587     16.84978093571267
15.3     13.394     44.156     16.999289863575665
15.4     13.579     44.729     17.14935894087565
15.5     13.766     45.307     17.30028025533178
15.6     13.955     45.888     17.451907897796133
15.7     14.145     46.473     17.604241274404874
15.8     14.336     47.062     17.75728659217315
15.9     14.529     47.656     17.911037861405138
16.0     14.724     48.253     18.06550853998662
16.1     14.919     48.854     18.22051740392891
16.2     15.117     49.459     18.376401106682945
16.3     15.315     50.07     18.532996423113463
16.4     15.516     50.68     18.690303854198536
16.5     15.717     51.3     18.8483211863923
16.6     15.92     51.92     19.008120544551844
16.7     16.125     52.54     19.167568642289865
16.8     16.331     53.17     19.327920223631942
16.9     16.539     53.81     19.48879752484548
17.0     16.748     54.44     19.6503899271057
17.1     16.958     55.08     19.812697533581574
17.2     17.17     55.73     19.974652921588287
17.3     17.384     56.38     20.138392656935327
17.4     17.599     57.03     20.30284898561555
17.5     17.815     57.69     20.468024594822907
17.6     18.033     58.35     20.633906262626343
17.7     18.252     59.01     20.80051311349669
17.8     18.473     59.68     20.967843495401222
17.9     18.696     60.35     21.13588953975399
18.0     18.919     61.03     21.30465342649915
18.1     19.145     61.71     21.474138038435466
18.2     19.371     62.39     21.64434250340601
18.3     19.6     63.08     21.815267188160362
18.4     19.829     63.77     21.986912173358117
18.5     20.06     64.47     22.15927837056777
18.6     20.293     65.17     22.332321131754345
18.7     20.527     65.88     22.506130091406888
18.8     20.762     66.58     22.680656674401718
18.9     20.999     67.3     22.855909820547534
19.0     21.238     68.01     23.031885597675874
19.1     21.478     68.73     23.20858432920272
19.2     21.719     69.46     23.385998313933545
19.3     21.962     70.18     23.56414388468649
19.4     22.206     70.92     23.74301146539805
19.5     22.452     71.65     23.92260513593565
19.6     22.699     72.39     24.102925935639806
19.7     22.948     73.14     24.28396889919827
19.8     23.198     73.88     24.465736946945146
19.9     23.45     74.64     24.64823972613285
20.0     23.703     75.39     24.831458930188255


==> anc/Fig5.dat <==
# t(fm)     m/T     muB/T
1.0     1.1960789613456513     0.6909894333893707
1.0499999999999998     1.210252482533156     0.6855371601194336
1.0999999999999996     1.2237673855352955     0.6796663415169262
1.1499999999999995     1.2369841284117649     0.6734794960597589
1.1999999999999993     1.2491940828431607     0.667525100957065
1.2499999999999991     1.2616544126101676     0.6611520914500699
1.299999999999999     1.2730169765927453     0.6549985756898317
1.3499999999999988     1.2841217135757368     0.6488979443251658
1.3999999999999986     1.295247468930481     0.642729322300226
1.4499999999999984     1.3063266025061215     0.6365196316723427
1.4999999999999982     1.3169783934997934     0.6305869405757606
1.549999999999998     1.327744024109891     0.6244575015356919
1.5999999999999979     1.3381485190640559     0.6184667705382361
1.6499999999999977     1.3484383846014436     0.6125669987643197
1.6999999999999975     1.3581644739756924     0.6068993453228214
1.7499999999999973     1.3680317847226486     0.6012333691072251
1.7999999999999972     1.3776866495712192     0.595706061054857
1.849999999999997     1.3872495883147469     0.5902914780721695
1.8999999999999968     1.3966086150353987     0.584997069476668
1.9499999999999966     1.405888896751242     0.579751556587391
1.9999999999999964     1.4149774561433177     0.5746616253233678
2.0499999999999963     1.4239147251488555     0.5696215389125692
2.099999999999996     1.4327521666458498     0.5647252926185796
2.149999999999996     1.4414467420696868     0.5599126237695445
2.1999999999999957     1.4500276758955777     0.5552317118919102
2.2499999999999956     1.4584255845566299     0.550632724488388
2.2999999999999954     1.4667790184929117     0.5461020265988357
2.349999999999995     1.47508013160492     0.5416323677241284
2.399999999999995     1.4831947144202238     0.5373534212220861
2.449999999999995     1.4912334608703077     0.5330479919002434
2.4999999999999947     1.4991502790594726     0.5289559052772221
2.5499999999999945     1.5071020833062596     0.5250142036529922
2.5999999999999943     1.5147861908582496     0.5209726122501769
2.649999999999994     1.5221966907642641     0.5171196516071017
2.699999999999994     1.5295606950347767     0.5133840932187276
2.749999999999994     1.5368203334404738     0.5096373263644626
2.7999999999999936     1.54395460031277     0.5060446900810307
2.8499999999999934     1.5509397699266518     0.5025398497501125
2.8999999999999932     1.5578036698981024     0.49915281141048096
2.949999999999993     1.5646782513365922     0.495845011952434
2.999999999999993     1.5714328139743705     0.49258321473248645
3.0499999999999927     1.5779380359249124     0.4894500234313872
3.0999999999999925     1.584419380139348     0.4863012720753031
3.1499999999999924     1.5907616189010572     0.48330497500171943
3.199999999999992     1.5972712377694682     0.48026501206529887
3.249999999999992     1.6033948086234877     0.477673447626066
3.299999999999992     1.6096608580258218     0.4747581407164026
3.3499999999999917     1.6157717378808296     0.47197424985175984
3.3999999999999915     1.6217974088257157     0.46912250069641587
3.4499999999999913     1.627773997317858     0.4664021631123865
3.499999999999991     1.6337473225450112     0.46364019771381304
3.549999999999991     1.6394584318100298     0.4610142620629008
3.5999999999999908     1.645027295324127     0.4584084297768143
3.6499999999999906     1.6504339338734844     0.4558667478032864
3.6999999999999904     1.6557908146688332     0.4533488734121905
3.7499999999999902     1.6611944780669494     0.4509722662202692
3.79999999999999     1.66648313131895     0.4483114371175204
3.84999999999999     1.6714532343636126     0.4458328549111546
3.8999999999999897     1.6763741021401544     0.44347351560549825
3.9499999999999895     1.6812820996379705     0.4408777573748382
3.9999999999999893     1.6859051909997296     0.4382971648478695
4.049999999999989     1.690477211446873     0.436010408473191
4.099999999999989     1.6951954930671498     0.4334053547820315
4.149999999999989     1.6997326469368588     0.4308541378097146
4.199999999999989     1.7040544874010322     0.42847847021313634
4.2499999999999885     1.70849074117889     0.4257441262726288
4.299999999999988     1.7128503711004708     0.42312396564189586
4.349999999999988     1.7169218511678206     0.4202252560290518
4.399999999999988     1.721045880735115     0.41772644037345846
4.449999999999988     1.7248971413720087     0.414952470729685
4.499999999999988     1.7285680077219574     0.41233703799896565
4.549999999999987     1.7322630693290424     0.4092751539074653
4.599999999999987     1.736116401288632     0.40622819906129076
4.649999999999987     1.739907032247897     0.4034432230132391
4.699999999999987     1.7433926794969534     0.40073069483325974
4.749999999999987     1.7469508785045653     0.398067446098398
4.7999999999999865     1.7502425916095459     0.3951903398017022
4.849999999999986     1.7536069222058401     0.39232374056133934
4.899999999999986     1.756833568248031     0.3892353052686148
4.949999999999986     1.759986702729928     0.3863383141880282
4.999999999999986     1.7630289680917985     0.3831530030890941
5.049999999999986     1.7660846468203135     0.38072746193385115
5.099999999999985     1.7689801843862967     0.3780044987646446
5.149999999999985     1.7717110913755778     0.37548394401355784
5.199999999999985     1.7746000420386105     0.3726850699609879
5.249999999999985     1.777414902831875     0.369925193274044
5.299999999999985     1.7800011097756032     0.3674185961065903
5.3499999999999845     1.7827348664957148     0.36421841503947117
5.399999999999984     1.785313262086946     0.3620213331283657
5.449999999999984     1.7880795742199747     0.35877960401606146
5.499999999999984     1.7904030979020646     0.3566212393577431
5.549999999999984     1.7929069660448853     0.35338696298036126
5.599999999999984     1.7953603886224525     0.3504628331023153
5.6499999999999835     1.7978326464356853     0.34776657939510786
5.699999999999983     1.8002749349074518     0.34469904341100266
5.749999999999983     1.802432912086091     0.34205015950840684
5.799999999999983     1.8047030598698295     0.33903369299852576
5.849999999999983     1.807019932055017     0.33655642419343956
5.899999999999983     1.8090078051280745     0.3336679544432031
5.949999999999982     1.8113555137462314     0.3299368783842453
5.999999999999982     1.813398810530155     0.3277072967662431
6.049999999999982     1.8157354385352074     0.32412511451847115
6.099999999999982     1.8177911833810918     0.3208853438310239
6.149999999999982     1.8197684805810812     0.3182008391159161
6.1999999999999815     1.8222057532023161     0.3143488329808182
6.249999999999981     1.824063512674433     0.31031789839780133
6.299999999999981     1.8261059633766508     0.30727018469950246
6.349999999999981     1.8281649191023075     0.30290926079315067
6.399999999999981     1.8302436581451778     0.2982158322605094
6.449999999999981     1.832467930904316     0.29355848736684553
6.4999999999999805     1.8346426691737345     0.2878229240992445
6.54999999999998     1.836579243463628     0.28093643036447075
6.59999999999998     1.8387847991666364     0.2711657043445142
6.64999999999998     1.8408885899964702     0.25224586428735335


==> anc/Fig6.dat <==
# t(fm)     vorticity     wS
1.0     0.08498600491300876     0.0
1.0499999999999998     0.08498600491300876     0.007051813151619154
1.0999999999999996     0.08411298385031621     0.015245375897514468
1.1499999999999995     0.08356241319738568     0.02270659455053848
1.1999999999999993     0.08422531990537156     0.02964671740541531
1.2499999999999991     0.08486307078254886     0.03614078108162666
1.299999999999999     0.08558091770300989     0.04212912316631759
1.3499999999999988     0.08688803415182775     0.047852989672060135
1.3999999999999986     0.08802212910211933     0.053201573204219234
1.4499999999999984     0.08949133109979998     0.05831824622344405
1.4999999999999982     0.09103788803381993     0.06317412814179246
1.549999999999998     0.09221617823808     0.06754470855119976
1.5999999999999979     0.09381434675487667     0.07203405483040652
1.6499999999999977     0.09505420669153071     0.07608318804738658
1.6999999999999975     0.09617250630593657     0.07992810610996753
1.7499999999999973     0.09697510653878844     0.08337801597184455
1.7999999999999972     0.0975664938397353     0.08651196880809871
1.849999999999997     0.09828329715694709     0.0896614534656001
1.8999999999999968     0.0987516480494472     0.09248521728412593
1.9499999999999966     0.09904481287146587     0.0950551632761777
1.9999999999999964     0.09923511610322912     0.0974501457620011
2.0499999999999963     0.09914895855648934     0.09952848023449606
2.099999999999996     0.0990455126653461     0.10147681437140843
2.149999999999996     0.09882827989621523     0.10319781146519871
2.1999999999999957     0.09871964400162576     0.1049307040617501
2.2499999999999956     0.09859657395669988     0.10657785672039928
2.2999999999999954     0.098218003751997     0.10788327961065429
2.349999999999995     0.09775504263267942     0.10901215146877095
2.399999999999995     0.09731908484551594     0.11011414485151132
2.449999999999995     0.0968973973514711     0.11114141553111985
2.4999999999999947     0.09636268689142331     0.11198102082271662
2.5499999999999945     0.09569728995067521     0.11260811791042281
2.5999999999999943     0.09500630428985796     0.1131826116487081
2.649999999999994     0.09445874661527444     0.11384792276815323
2.699999999999994     0.0938315607935523     0.11436515316092971
2.749999999999994     0.09320329214824612     0.11483512353566719
2.7999999999999936     0.09249528375434671     0.11513852212124395
2.8499999999999934     0.0919032048378386     0.11550132759712736
2.8999999999999932     0.09120550877405928     0.11571584869763332
2.949999999999993     0.09052939190808751     0.11586087961476557
2.999999999999993     0.0899821764712655     0.11610169829382283
3.0499999999999927     0.0890217372999634     0.11586534144959107
3.0999999999999925     0.08815109334864067     0.11568932224929657
3.1499999999999924     0.08741884410360379     0.11556253821247825
3.199999999999992     0.0869207223051003     0.11559502376516713
3.249999999999992     0.08636068835335294     0.11553072478197834
3.299999999999992     0.08559748708809557     0.11526867597804065
3.3499999999999917     0.08507362617764123     0.11518930331042566
3.3999999999999915     0.08456052124400669     0.11508312015654372
3.4499999999999913     0.08374048088971954     0.11466917795771399
3.499999999999991     0.08317608659972274     0.11450524928756307
3.549999999999991     0.08247358033073095     0.11421541973739864
3.5999999999999908     0.08216109706503104     0.11428039989857386
3.6499999999999906     0.08130036355975626     0.11388137582030118
3.6999999999999904     0.08035483353368054     0.11333421815148073
3.7499999999999902     0.07963850164656552     0.11300874532577146
3.79999999999999     0.07890018887953974     0.11266796436897453
3.84999999999999     0.07863757300284334     0.11279758387032822
3.8999999999999897     0.07782483739938097     0.11240220826662642
3.9499999999999895     0.07659846758616214     0.11159378409487314
3.9999999999999893     0.07581893249980069     0.11115907734959411
4.049999999999989     0.07532049057809767     0.11096438231593553
4.099999999999989     0.07451505312100033     0.11051955709675024
4.149999999999989     0.07407989194778243     0.11037093025610878
4.199999999999989     0.07314578358097502     0.1097722517370848
4.2499999999999885     0.07227311275099267     0.1092200342235738
4.299999999999988     0.0714517587989341     0.10868955516345523
4.349999999999988     0.07101294114766561     0.10852736015071641
4.399999999999988     0.07018657345492592     0.10787506397281063
4.449999999999988     0.06931373356242605     0.10717351954651334
4.499999999999988     0.06824347609432178     0.10637328702260737
4.549999999999987     0.06807014813068041     0.10636123804983216
4.599999999999987     0.06808642572455025     0.10656694682420846
4.649999999999987     0.06733298136049078     0.10604805516741996
4.699999999999987     0.06596551182891168     0.10488038289708414
4.749999999999987     0.06519276579864525     0.10429472451939582
4.7999999999999865     0.0644145137667999     0.10373267779358442
4.849999999999986     0.06391828008978725     0.10334748302111438
4.899999999999986     0.06348702803999987     0.10303505143920996
4.949999999999986     0.0625926294836121     0.10228113167362099
4.999999999999986     0.06161404095740618     0.10142764047847838
5.049999999999986     0.06065027197441909     0.10054200201845269
5.099999999999985     0.05950623948397416     0.09941135114427117
5.149999999999985     0.059308266464866144     0.0993286068756717
5.199999999999985     0.05889515034848955     0.09901835896691658
5.249999999999985     0.05847379724738578     0.09860982372362238
5.299999999999985     0.05780248498025842     0.09786686292908364
5.3499999999999845     0.05699830992400961     0.09704859478360675
5.399999999999984     0.05656067244236599     0.09660834369589678
5.449999999999984     0.056194399120337524     0.09617901441434376
5.499999999999984     0.05598810805770161     0.09590415484822438
5.549999999999984     0.054917998470714706     0.09479409844409879
5.599999999999984     0.05439143970140839     0.09417702764417979
5.6499999999999835     0.053170712649714826     0.09283392374480004
5.699999999999983     0.05231879032402841     0.09186117668485265
5.749999999999983     0.05207623999159886     0.09149086566745127
5.799999999999983     0.05202870410998191     0.09129845586599608
5.849999999999983     0.05140471967889138     0.09054843564283377
5.899999999999983     0.05125697072552732     0.09022368378774656
5.949999999999982     0.05031528766954141     0.0891331360804252
5.999999999999982     0.05000302643609177     0.08865649932560042
6.049999999999982     0.04913452507058803     0.08764344611618569
6.099999999999982     0.048476668781028714     0.08681438535047632
6.149999999999982     0.047654851685570036     0.08580446041268017
6.1999999999999815     0.04678344640191167     0.08475418067408283
6.249999999999981     0.04568888127975082     0.0833860125299014
6.299999999999981     0.045452499237751104     0.08296010555757317
6.349999999999981     0.04531462476334143     0.08263447638465285
6.399999999999981     0.04536234201438801     0.0824423169897903
6.449999999999981     0.044890860571901614     0.08170996285747097
6.4999999999999805     0.04408146109744127     0.08061577204973697
6.54999999999998     0.04410542410282405     0.08041235943879238
6.59999999999998     0.04406248187235997     0.08011992721716012
6.64999999999998     0.043661461919635956     0.0794546237936496
6.69999999999998     0.04300405477594061     0.07846191357980685
6.74999999999998     0.04217527519847653     0.07740360293914748
6.799999999999979     0.04149520803874613     0.07636807442890484
6.849999999999979     0.040692278208107044     0.07533211869170062
6.899999999999979     0.04024659150449797     0.07467996670722962
6.949999999999979     0.04016688896956664     0.07430649112913928
6.999999999999979     0.03983558940281223     0.0736600351567551
7.0499999999999785     0.03859892043505154     0.07214954498684802
7.099999999999978     0.038360251591261475     0.07161863080254954
7.149999999999978     0.03813643981646022     0.07103615238756718
7.199999999999978     0.03789327300524286     0.0704286083990271
7.249999999999978     0.03709578498716526     0.0693220231732036
7.299999999999978     0.03660145166554261     0.06851044276182591
7.349999999999977     0.0361938268985535     0.06769682596222291
7.399999999999977     0.035782827639827375     0.06697843694305312
7.449999999999977     0.035994741057539935     0.06687881513630055
7.499999999999977     0.03564917833415491     0.06617667543874658
7.549999999999977     0.03573470301261257     0.06588340575780934
7.5999999999999766     0.03504724975994209     0.06480061453003609
7.649999999999976     0.034637791574044105     0.06410266341549269
7.699999999999976     0.034443796592953164     0.06362411159878985
7.749999999999976     0.0339103276871112     0.06268260214700452
7.799999999999976     0.0337565279545061     0.06211498931738384
7.849999999999976     0.033359714892839544     0.06144102593982185
7.8999999999999755     0.03290723488997551     0.060618277980558084
7.949999999999975     0.03243282630843906     0.05975162902120641
7.999999999999975     0.03225608282790201     0.059258474718156845
8.049999999999976     0.032248875394521245     0.05887934326357118
8.099999999999977     0.03204516138251342     0.05837996589761754
8.149999999999977     0.031660425482098874     0.057611764030084944
8.199999999999978     0.0309287494279782     0.05654724298285193
8.249999999999979     0.030279107583532087     0.05550083354353327
8.29999999999998     0.03018488212364707     0.055069608278232485
8.34999999999998     0.02965513931346092     0.05413045997790821
8.39999999999998     0.02935548857825198     0.053460813339113095
8.449999999999982     0.029221003947329217     0.052966102764329975
8.499999999999982     0.028618104128925043     0.051987356227645255
8.549999999999983     0.02860598919732871     0.05157022780034203
8.599999999999984     0.0283946956941975     0.05094361544523835
8.649999999999984     0.028409969096079492     0.05055154236220106
8.699999999999985     0.02833727458197929     0.05004547154887887
8.749999999999986     0.02754071111310008     0.048935999739858994
8.799999999999986     0.027436800276569542     0.04843162531827536
8.849999999999987     0.02730919363862293     0.04788215374169999
8.899999999999988     0.026926864318937226     0.0470961643312003
8.949999999999989     0.026712133031600277     0.046471203845174815
8.99999999999999     0.026373905815276877     0.045732114186393946


==> anc/Fig7_Pyvseta.dat <==
# eta     -Py(I_{SP}) (%)     -Py(BBP) (%)     -Py(BBP,iso) (%)
-4.0     0.5733826751218614     0.3746702581628505     0.6985036499803845
-3.8     0.4245277008392738     0.14127337274043733     0.741364504063922
-3.6     0.34628048416564633     0.028803372164967696     0.7980654833948686
-3.4     0.32176148519207926     0.02620807440208457     0.8526411473009796
-3.2     0.31977558281178997     0.08284304183013054     0.8915527845401852
-3.0     0.32235130090113373     0.15093358438774462     0.9101529474642699
-2.8     0.32483639500937894     0.20750436319396273     0.9081154515637547
-2.6     0.3252980506477726     0.24761272556111366     0.8847013006680773
-2.4     0.3221767956983563     0.27216978171571793     0.8390515785863741
-2.2     0.3159090307774927     0.2828583248552621     0.7725364004259848
-2.0     0.30892611155741306     0.28227805535438755     0.6905018457360934
-1.8     0.30399238512694005     0.2743834519419212     0.6016897974845599
-1.6     0.3027806281800199     0.26384158710668815     0.5157228068533154
-1.4     0.305187854469902     0.2545539788211687     0.43984698883411755
-1.2     0.30985380975790255     0.24847159894482843     0.3771650196523596
-1.0     0.3152427313999666     0.24567170375890376     0.3274433195558683
-0.8     0.32021733193062757     0.2451371029756378     0.28900136409588023
-0.6     0.3242238824044535     0.24569049993440725     0.2602386071195431
-0.4     0.327116103122096     0.24652162280778392     0.24018687435051403
-0.2     0.32886711032121707     0.2471782986634562     0.22833539228781183
1.27676e-15     0.3294545654290208     0.24742348069050987     0.22441564286990293
0.2     0.32886717191605286     0.2471787550262796     0.22833673788006692
0.4     0.3271162257451065     0.2465225261401901     0.24018953710027927
0.6     0.32422406459009784     0.24569182996559785     0.2602425269857836
0.8     0.320217570634135     0.2451388264344612     0.28900644560101707
1.0     0.31524302086020756     0.24567377289719078     0.3274494307294181
1.2     0.3098541398398435     0.24847395190241883     0.377171996384135
1.4     0.3051882089908825     0.2545565427501097     0.43985464540803926
1.6     0.302780984412108     0.26384428406590243     0.5157309516350075
1.8     0.3039927151980669     0.27438620606235414     0.6016982508807599
2.0     0.30892638541940415     0.2822807990150023     0.690510456184322
2.2     0.31590921976859876     0.2828610023440573     0.7725450549850775
2.4     0.3221768758705975     0.2721723498159211     0.8390602062657619
2.6     0.32529800481911014     0.2476151496128699     0.884709867032177
2.8     0.3248362104263075     0.2075066078439832     0.908123944465181
3.0     0.32235096029259486     0.15093560251329274     0.9101613560478847
3.2     0.31977505061420236     0.08284476521490577     0.8915610728996992
3.4     0.3217606878328333     0.02620939760135313     0.852649219006975
3.6     0.346279278726426     0.02880412238453182     0.7980731368039085
3.8     0.4245258555073488     0.141273309685602     0.7413714131748487
4.0     0.5733799123925389     0.3746691669025966     0.6985094266752795


==> anc/Fig7_PyvspT.dat <==
# pT(GeV)     -Py(I_{SP}) (%)     -Py(BBP) (%)     -Py(BBP,iso) (%)
0.0     0.2617620822844723     0.2015646035831875     0.20845594508381574
0.2     0.27273592344402764     0.2107730695530895     0.21849192235581616
0.4     0.29728136641917213     0.23034735888250754     0.24109216134193132
0.6     0.3208391371579174     0.24710880286702921     0.2636543907601969
0.8     0.3352221901148349     0.25518932089675306     0.2799379631528821
1.0     0.33880461503441306     0.25524496056961987     0.28971358243485257
1.2     0.3326096936592555     0.24995108209042108     0.2948532793473453
1.4     0.31801841510337286     0.2417049216885803     0.2972404134585395
1.6     0.29605699113107564     0.23212869819750986     0.29821591569031747
1.8     0.2673277351847483     0.22218995480079348     0.2986216025583035
2.0     0.23210739119276685     0.21242116745864162     0.29895230054191047
2.2     0.19045274186061195     0.20309018519351524     0.29947211740819407
2.4     0.1422872746823073     0.19431498459799484     0.30032653788630603
2.6     0.08745291613827019     0.18612824395527874     0.30157224597219146
2.8     0.02574981995178431     0.178519376081804     0.3032270030298605
3.0     -0.043041691041797524     0.17145616415735213     0.30528182563773976
3.2     -0.11914693773557967     0.16489802303729897     0.3077194022722265
3.4     -0.20278685769213456     0.1588014426862236     0.31051522612806864
3.6     -0.2941714283218232     0.15312437865809433     0.31363874182635826
3.8     -0.39350011686202313     0.14782705374502533     0.31706760210737434
4.0     -0.5009557678314278     0.14287465355766055     0.32076966531462664


==> anc/Fig7_PzvspT.dat <==
# pT(GeV)     Pz*sin(2\phi)(I_{SP}) (%)     Pz*sin(2\phi)(BBP) (%)     Pz*sin(2\phi)(BBP,iso) (%)
0.0     -1.6487150367467685e-21     -2.1359501086372007e-23     3.809279674013791e-23
0.2     -0.0015772388424053277     -0.005950789334164773     0.010826252110293866
0.4     -0.001474288252441125     -0.021555741499598744     0.03588272173601661
0.6     0.00894434105312307     -0.042497475441030406     0.06255236537125507
0.8     0.035077474465128655     -0.06544840925019016     0.0842661216777929
1.0     0.07876245810438333     -0.08850325127193774     0.10031555934385662
1.2     0.14015528845630798     -0.11061615495325455     0.11212585804587606
1.4     0.21880308109772026     -0.13121490470334746     0.12121462504262105
1.6     0.31398942700218674     -0.15002807433903154     0.1286566001837838
1.8     0.42483085701870216     -0.16698286785503022     0.13510398267649731
2.0     0.5503346290267953     -0.1821364123963219     0.1409251003445708
2.2     0.6894409768292973     -0.19562085074994023     0.1463185397794987
2.4     0.8410789321233024     -0.2076017081180033     0.1513891746520401
2.6     1.0041968347782677     -0.21825271764366136     0.15619214044286248
2.8     1.177792914891167     -0.22774324789035447     0.16075700788541747
3.0     1.3609276556230427     -0.23622707771484341     0.1651017108693781
3.2     1.5527271325003245     -0.24383925908552603     0.1692373789394686
3.4     1.752393144687369     -0.2506993048254541     0.17317284124168644
3.6     1.9591873171270577     -0.2569073730954436     0.1769161151009971
3.8     2.172447367823954     -0.2625492099956924     0.18047427579072595
4.0     2.391556092656597     -0.26769865623586586     0.18385397051942287


==> anc/Fig7_Pzvsphi.dat <==
# phi     Pz(I_{SP}) (%)     Pz(BBP) (%)     Pz(BBP,iso) (%)
0.0     -2.3872571100666494e-14     -1.881905828312354e-16     4.7346500823655406e-17
0.20944     0.11526388844599059     -0.08505531091229013     0.07528281689804031
0.418879     0.20784016843865682     -0.15227660879268473     0.14063776300197917
0.628319     0.25845897916245236     -0.187943179502533     0.18571296186709393
0.837758     0.2587290033295037     -0.18607722467475915     0.20123100136654665
1.0472     0.21480603956572408     -0.15087950193754693     0.1815744016958869
1.25664     0.14050093768049707     -0.09505920286130176     0.12701531733308452
1.46608     0.048790232505430416     -0.03198091122347554     0.04573590250385252
1.67552     -0.04879023250543032     0.03198091122347564     -0.04573590250385245
1.88496     -0.140500937680497     0.09505920286130186     -0.12701531733308447
2.0944     -0.21480603956572394     0.150879501937547     -0.18157440169588682
2.30383     -0.25872900332950366     0.18607722467475923     -0.20123100136654662
2.51327     -0.2584589791624523     0.18794317950253306     -0.18571296186709385
2.72271     -0.20784016843865682     0.1522766087926848     -0.14063776300197914
2.93215     -0.11526388844599059     0.08505531091229014     -0.0752828168980403
3.14159     1.1772763152669418e-13     1.3649831130964116e-15     6.511480002128912e-16
3.35103     0.11526388844599059     -0.08505531091229014     0.0752828168980403
3.56047     0.20784016843865682     -0.1522766087926848     0.14063776300197914
3.76991     0.2584589791624523     -0.18794317950253306     0.18571296186709385
3.97935     0.25872900332950366     -0.18607722467475923     0.20123100136654662
4.18879     0.21480603956572394     -0.150879501937547     0.18157440169588682
4.39823     0.140500937680497     -0.09505920286130186     0.12701531733308447
4.60767     0.04879023250543032     -0.03198091122347564     0.04573590250385245
4.81711     -0.048790232505430416     0.03198091122347554     -0.04573590250385252
5.02655     -0.14050093768049707     0.09505920286130176     -0.12701531733308452
5.23599     -0.21480603956572408     0.15087950193754693     -0.1815744016958869
5.44543     -0.2587290033295037     0.18607722467475915     -0.20123100136654665
5.65487     -0.25845897916245236     0.187943179502533     -0.18571296186709393
5.86431     -0.20784016843865682     0.15227660879268473     -0.14063776300197917
6.07375     -0.11526388844599059     0.08505531091229013     -0.07528281689804031
6.28319     -2.310810716587029e-14     -9.500742884002775e-16     5.572975044803348e-16


==> anc/Fig8_Py.dat <==
# pT(GeV)  Py_w(%)(I_{SP})  Py_w(%)(I_{S})  Py_w(%)(I_{V})  Py_k(%)(I_{SP})  Py_k(%)(I_{S})  Py_k(%)(I_{V})  Py_t(%)(I_{SP})  Py_t(%)(I_{S})  Py_t(%)(I_{V})
0.0     0.2454390004975886     0.29782261471341     0.3150485721590488     0.0028779223706842457     0.002882518971137112     0.015516923967916077     0.013445159416199394     0.010587325878362962     0.01232784489165307
0.2     0.24563525084616905     0.29847005427824586     0.3151586291581505     0.007019412752534525     0.006689309819474419     0.018654551280690112     0.020081259845324075     0.01537208479464145     0.02002743944967251
0.4     0.24651223759992236     0.30064362790881294     0.31614662916877123     0.016688261027339366     0.01554573947655135     0.025568329511756964     0.034080867791910364     0.02548851884486806     0.03627229975892294
0.6     0.24856221004864792     0.3047064092418933     0.3191228998583854     0.02715244879178356     0.025060690741153416     0.0320170492976263     0.045124478317485936     0.0335342793033602     0.04913474361372031
0.8     0.2520350000934865     0.31077432924052223     0.3246292239456701     0.03587128126401089     0.03290131336099827     0.03583214265522197     0.0473159087573375     0.03527483972794111     0.05190035625492346
1.0     0.2569283985388919     0.31873414106376285     0.3326361693691221     0.04250202156551481     0.03878722021763766     0.03687759442658953     0.039374194930006406     0.029778090414265202     0.043263520958871884
1.2     0.2631322027582894     0.3283904724235402     0.3428813916094688     0.04755785493045219     0.04322920270371915     0.03578183436412408     0.021919635970513933     0.017469076190595054     0.024133880337020366
1.4     0.27051818475776906     0.33954781502763864     0.355068686032188     0.05163847313092498     0.04680834255534318     0.03322065331707409     -0.004138242785321102     -0.0010229506971569863     -0.004261235974485344
1.6     0.2789722355178434     0.3520416473986722     0.36894066506440704     0.05520162671158612     0.04996422349229173     0.02971123485777297     -0.03811687109835377     -0.0252320675159857     -0.04098418973647172
1.8     0.2884010904435994     0.36573684204208357     0.38428626610518696     0.058549796385288254     0.05298416008096946     0.025607836136879152     -0.07962315164413926     -0.054898862511839404     -0.08545980241362895
2.0     0.2987299847328304     0.38052525301040047     0.40093757594170204     0.061869139246970975     0.05604272415342144     0.02114410221886152     -0.1284917327870345     -0.08992590294437865     -0.13739935493702524
2.2     0.3098966868349656     0.3963176698572608     0.41875893949764886     0.06526853476406248     0.05923912218418412     0.016473855834035107     -0.18471247973841617     -0.13032365030696785     -0.19671255849485988
2.4     0.3218500477019809     0.4130406233501439     0.4376405014344397     0.06880829199284039     0.06262574267578809     0.011698905224009381     -0.24837106501251405     -0.1761705286620604     -0.26343823816715767
2.6     0.33454512625134736     0.4306312654832216     0.4574918440721791     0.07251865110977335     0.06622614926623654     0.006888579570346792     -0.31961086122285054     -0.2275822583299978     -0.3376951513016078
2.8     0.3479419341488066     0.44903442162362595     0.47823619415594176     0.0764112938626756     0.07004669301101815     0.0020899242595869057     -0.3986034080596979     -0.2846933749604441     -0.4196496054253966
3.0     0.3620037403148022     0.46820119633571544     0.499807810837985     0.08048712690196497     0.07408380075727998     -0.002663850500374438     -0.4855325582585647     -0.34764555257635826     -0.5094926168268048
3.2     0.37669601724801144     0.4880872111692974     0.522150369545634     0.08474028133947338     0.07832806657789128     -0.007350481100051389     -0.5805832363230645     -0.41657832111512894     -0.6074280851210183
3.4     0.3919866468806919     0.5086520304055353     0.5452120678123809     0.08916121679477507     0.08276697520785833     -0.011954114885977222     -0.6839347213676017     -0.49162497588277587     -0.7136613460838407
3.6     0.4078442188733802     0.5298568163115525     0.5689474352240834     0.09373845599905374     0.08738680695707396     -0.0164644073808388     -0.7957541031942572     -0.5729117206486678     -0.8283922630334697
3.8     0.42423934481256     0.5516669454770603     0.5933150946412065     0.09845938313313579     0.09217351886921546     -0.020875186927983055     -0.9161988448077187     -0.660553026176044     -0.9518162990490866
4.0     0.4411436191285283     0.5740477457495888     0.6182757195234042     0.10331156865637868     0.09711311224569895     -0.025182774514815986     -1.0454109556163347     -0.7546531006410804     -1.0841146879218084


==> anc/Fig8_Pz.dat <==
# phi  Pz_w(%)(I_{SP})  Pz_w(%)(I_{S})  Pz_w(%)(I_{V})  Pz_k(%)(I_{SP})  Pz_k(%)(I_{S})  Pz_k(%)(I_{V})  Pz_t(%)(I_{SP})  Pz_t(%)(I_{S})  Pz_t(%)(I_{V})
0.0     -1.816836882721046e-14     2.7962240659826193e-16     3.4755167030985314e-13     1.0785522655971596e-14     -8.852057296077722e-16     3.767167230956625e-12     -1.648972492942762e-14     -2.0034338477169837e-17     -3.069160645216641e-14
0.20944     0.006141272315152223     0.00549247307807724     0.01808648221588786     -0.2531044932554912     -0.24766113252146274     -0.30571392885702325     0.36222710938632957     0.2665473091835288     0.6088000504551891
0.418879     0.011338865719922661     0.009528796328663875     0.03270862689266694     -0.45679860201886374     -0.44814273167412233     -0.5429893016205324     0.6532999047375979     0.48182445021130976     1.0653262681038866
0.628319     0.014722367648844499     0.011146897505536994     0.041232662790092786     -0.5713811116207562     -0.562985948745978     -0.6632405073498695     0.8151177231343641     0.6034518519944517     1.2772637844311248
0.837758     0.0156392176450422     0.01025592336151993     0.042384916980911624     -0.5773330139719953     -0.5721911047045805     -0.6517462060514256     0.8204227996564568     0.6105594299428863     1.2369151512485117
1.0472     0.013823220504196923     0.007643582310582462     0.03632576289582892     -0.4818804806611983     -0.4808230558312439     -0.5291940477088504     0.6828632997227253     0.511305715847996     1.000207352714122
1.25664     0.009496152121484861     0.004451804872945493     0.024362555889037518     -0.31397636045288513     -0.3152642449235548     -0.33712066864093443     0.44498114601189737     0.33509967929742634     0.6412826078670992
1.46608     0.003382434098814775     0.0014256415445844204     0.008563608740521577     -0.10824765306894485     -0.10911776306408087     -0.11474488237756407     0.1536554514755605     0.11612276961002678     0.22007763826799295
1.67552     -0.0033824340988147083     -0.001425641544584341     -0.008563608740521495     0.10824765306894489     0.10911776306408089     0.1147448823775641     -0.1536554514755605     -0.11612276961002677     -0.22007763826799293
1.88496     -0.009496152121484799     -0.004451804872945418     -0.024362555889037452     0.3139763604528852     0.3152642449235548     0.33712066864093443     -0.44498114601189737     -0.3350996792974264     -0.6412826078670993
2.0944     -0.013823220504196869     -0.007643582310582399     -0.036325762895828846     0.4818804806611983     0.4808230558312439     0.5291940477088505     -0.6828632997227253     -0.5113057158479959     -1.0002073527141218
2.30383     -0.015639217645042156     -0.010255923361519878     -0.04238491698091157     0.5773330139719953     0.5721911047045806     0.6517462060514256     -0.8204227996564568     -0.6105594299428861     -1.2369151512485117
2.51327     -0.014722367648844468     -0.011146897505536954     -0.04123266279009275     0.5713811116207562     0.562985948745978     0.6632405073498696     -0.8151177231343643     -0.6034518519944517     -1.2772637844311248
2.72271     -0.01133886571992264     -0.009528796328663849     -0.03270862689266691     0.45679860201886374     0.4481427316741224     0.5429893016205324     -0.653299904737598     -0.48182445021130976     -1.0653262681038866
2.93215     -0.006141272315152211     -0.005492473078077227     -0.018086482215887843     0.2531044932554912     0.24766113252146274     0.3057139288570233     -0.36222710938632957     -0.2665473091835288     -0.6088000504551891
3.14159     9.140643561270843e-14     1.478838945188973e-16     -3.76638388929681e-13     -5.490526042667047e-14     1.5254588092032857e-15     1.2901050432858693e-12     8.122645634065622e-14     -9.150076188778987e-16     -7.774086893601862e-13
3.35103     0.006141272315152211     0.005492473078077227     0.018086482215887843     -0.2531044932554912     -0.24766113252146274     -0.3057139288570233     0.36222710938632957     0.2665473091835288     0.6088000504551891
3.56047     0.01133886571992264     0.009528796328663849     0.03270862689266691     -0.45679860201886374     -0.4481427316741224     -0.5429893016205324     0.653299904737598     0.48182445021130976     1.0653262681038866
3.76991     0.014722367648844468     0.011146897505536954     0.04123266279009275     -0.5713811116207562     -0.562985948745978     -0.6632405073498696     0.8151177231343643     0.6034518519944517     1.2772637844311248
3.97935     0.015639217645042156     0.010255923361519878     0.04238491698091157     -0.5773330139719953     -0.5721911047045806     -0.6517462060514256     0.8204227996564568     0.6105594299428861     1.2369151512485117
4.18879     0.013823220504196869     0.007643582310582399     0.036325762895828846     -0.4818804806611983     -0.4808230558312439     -0.5291940477088505     0.6828632997227253     0.5113057158479959     1.0002073527141218
4.39823     0.009496152121484799     0.004451804872945418     0.024362555889037452     -0.3139763604528852     -0.3152642449235548     -0.33712066864093443     0.44498114601189737     0.3350996792974264     0.6412826078670993
4.60767     0.0033824340988147083     0.001425641544584341     0.008563608740521495     -0.10824765306894489     -0.10911776306408089     -0.1147448823775641     0.1536554514755605     0.11612276961002677     0.22007763826799293
4.81711     -0.003382434098814775     -0.0014256415445844204     -0.008563608740521577     0.10824765306894485     0.10911776306408087     0.11474488237756407     -0.1536554514755605     -0.11612276961002678     -0.22007763826799295
5.02655     -0.009496152121484861     -0.004451804872945493     -0.024362555889037518     0.31397636045288513     0.3152642449235548     0.33712066864093443     -0.44498114601189737     -0.33509967929742634     -0.6412826078670992
5.23599     -0.013823220504196923     -0.007643582310582462     -0.03632576289582892     0.4818804806611983     0.4808230558312439     0.5291940477088504     -0.6828632997227253     -0.511305715847996     -1.000207352714122
5.44543     -0.0156392176450422     -0.01025592336151993     -0.042384916980911624     0.5773330139719953     0.5721911047045805     0.6517462060514256     -0.8204227996564568     -0.6105594299428863     -1.2369151512485117
5.65487     -0.014722367648844499     -0.011146897505536994     -0.041232662790092786     0.5713811116207562     0.562985948745978     0.6632405073498695     -0.8151177231343641     -0.6034518519944517     -1.2772637844311248
5.86431     -0.011338865719922661     -0.009528796328663875     -0.03270862689266694     0.45679860201886374     0.44814273167412233     0.5429893016205324     -0.6532999047375979     -0.48182445021130976     -1.0653262681038866
6.07375     -0.006141272315152223     -0.00549247307807724     -0.01808648221588786     0.2531044932554912     0.24766113252146274     0.30571392885702325     -0.36222710938632957     -0.2665473091835288     -0.6088000504551891
6.28319     -1.812320075778566e-14     3.184333843336751e-16     3.476781719717719e-13     8.776076702470603e-15     -2.8529985125702562e-15     3.76473044103913e-12     -1.3760983110555245e-14     1.979238919309999e-15     -2.6018508464218298e-14


==> anc/Fig9_Py.dat <==
# cent[%]     -Py(I_{SP}) (%)     -Py(I_S) (%)     -Py(I_V) (%)
7.5     0.1386365866558363     0.16428938624464376     0.17744084092113352
15.0     0.19845093195373387     0.23390779117719662     0.25063454573291805
25.0     0.26097348378463414     0.3074332156947867     0.3260388894473999
35.0     0.33655988435933254     0.39472793967249237     0.410368111677359
45.0     0.42411203313685697     0.4893734022093813     0.4976632678784506
55.0     0.5452329226184809     0.6045545243828199     0.5907052103560982


==> anc/Fig9_Pz.dat <==
# cent[%]     Pz*sin(2\phi)(I_{SP}) (%)     Pz*sin(2\phi)(I_S) (%)     Pz*sin(2\phi)(I_V) (%)
7.5     0.02392218307030372     -0.0008098797077100512     0.06059055453064223
15.0     0.05462699682206551     0.005206029351437852     0.1287606429943954
25.0     0.09146766310244889     0.013300824211387351     0.221286868873802
35.0     0.13819142642283808     0.027307908432148684     0.3489700551730163
45.0     0.18418258664684434     0.03742432242967446     0.50234134338832
55.0     0.2302480342060289     0.03765111350399842     0.6795565668702802

